The California-Kepler Survey. XI. A Survey of Chromospheric Activity Through the Lens of Precise Stellar Properties

Surveys of exoplanet host stars are valuable tools for assessing population level trends in exoplanets, and their outputs can include stellar ages, activity, and rotation periods. We extracted chromospheric activity measurements from the California-Kepler Survey (CKS) Gaia survey spectra in order to probe connections between stellar activity and fundamental stellar properties. Building on the California Kepler Survey's legacy of 1189 planet host star stellar properties including temperature, surface gravity metallicity and isochronal age, we add measurements of the Ca II H and K lines as a proxy for chromospheric activity for 879 planet hosting stars. We used these chromospheric activity measurements to derive stellar rotation periods. We find a discrepancy between photometrically derived and activity-derived rotation periods for stars on the Rossby Ridge. These results support the theory of weakened magnetic braking. We find no evidence for metallicity-dependent activity relations, within the metallicity range of -0.2 to +0.3 dex. With our single epoch spectra we identify stars that are potentially in Maunder Minimum like state using a combination of log (R'HK) and position below the main-sequence. We do not yet have the multi-year time series needed to verify stars in Maunder Minimum like states. These results can help inform future theoretical studies that explore the relationship between stellar activity, stellar rotation, and magnetic dynamos.

==> anc/CKS_XI_Table2_full.csv <==
Starname,S-value,log(R`HK),S/N,P_rot,log(Age),Quality,Quality_flag,Prot_phot,Prot_flag
K00001,0.145,-5.101,8.6,30.079,9.8983,0.0,bad_seeing,0.0,1
K00002,0.128,-5.247000000000001,11.2,6.934,10.0908,1.0,ok,0.0,1
K00006,0.14,-5.103,19.8,8.488,9.9095,1.0,ok,0.0,0
K00007,0.141,-5.136,27.5,30.907,9.9471,1.0,ok,0.0,1
K00008,0.202,-4.779,14.9,16.595,9.3955,1.0,ok,0.0,0
K00010,0.127,-5.27,19.5,16.767,10.1178,1.0,ok,7.46,2
K00017,0.134,-5.202000000000001,10.2,41.844,10.0351,1.0,ok,0.0,1
K00018,0.125,-5.289,19.4,10.892,10.1404,1.0,ok,0.0,1
K00020,0.136,-5.178,21.0,27.281,10.0046,1.0,ok,0.0,1
K00022,0.135,-5.19,17.4,29.455,10.0204,1.0,ok,0.0,1
K00041,0.138,-5.159,52.9,30.343000000000004,9.9787,1.0,ok,0.0,1
K00046,0.135,-5.193,8.9,41.405,10.0237,1.0,ok,0.0,1
K00049,0.289,-4.549,9.5,11.286,9.0394,1.0,ok,8.74,3
K00063,0.404,-4.376,16.7,5.558,8.4596,1.0,ok,5.49,3
K00064,0.19,-4.913,8.5,38.05,9.6104,1.0,ok,2.23,3
K00069,0.163,-5.004,53.1,35.66900000000001,9.7533,1.0,ok,0.0,1
K00070,0.175,-4.953,30.0,36.127,9.6746,1.0,ok,27.92,2
K00072,0.162,-5.006,26.4,35.603,9.7569,1.0,ok,0.0,1
K00075,0.121,-5.356,46.0,31.64,10.2121,1.0,ok,0.0,1
K00082,0.459,-4.567,24.1,21.303,9.0724,1.0,ok,26.55,3
K00084,0.165,-5.0,22.8,38.129,9.7477,1.0,ok,20.23,2
K00085,0.133,-5.181,33.8,13.75,10.0088,1.0,ok,7.9,3
K00092,0.154,-5.027,10.4,22.965,9.7883,1.0,ok,16.38,3
K00094,0.131,-5.216,33.7,15.88,10.0525,1.0,ok,21.86,2
K00097,0.119,-5.396,11.0,24.096,10.2517,1.0,ok,0.0,1
K00102,0.1639999999999999,-4.979,5.9,28.213,9.7422,1.0,ok,0.0,1
K00103,0.212,-4.8,28.4,26.833,9.4291,1.0,ok,22.97,3
K00104,0.4370000000000001,-4.668,5.8,28.673,9.2266,1.0,ok,44.31,2
K00105,0.152,-5.065,17.3,39.617,9.8482,1.0,ok,0.0,1
K00107,0.126,-5.287000000000001,8.2,30.816,10.138,0.0,bad_seeing,17.42,3
K00108,0.139,-5.151,41.7,28.478,9.9681,1.0,ok,0.0,1
K00110,0.13,-5.2170000000000005,11.7,14.812,10.0547,1.0,ok,0.0,1
K00111,0.145,-5.107,25.7,33.094,9.9074,1.0,ok,0.0,1
K00112,0.142,-5.127999999999999,9.9,31.735,9.9372,1.0,ok,15.73,2
K00115,0.147,-5.077,30.5,24.008000000000006,9.8643,1.0,ok,16.34,2
K00116,0.15,-5.058,28.5,26.726,9.836,1.0,ok,22.51,2
K00117,0.14,-5.138,21.1,29.056,9.9563,1.0,ok,22.35,2
K00118,0.145,-5.1080000000000005,9.5,32.95,9.9086,1.0,ok,20.6,2
K00122,0.146,-5.101,35.4,37.689,9.8984,1.0,ok,15.73,2
K00123,0.141,-5.129,49.2,26.262,9.9374,1.0,ok,0.0,1
K00124,0.134,-5.198,10.3,26.311,10.0307,1.0,ok,0.0,1
K00127,0.135,-5.19,6.6,44.363,10.0197,1.0,ok,30.49,2
K00128,0.121,-5.334,4.9,47.522,10.1891,0.0,low_snr,0.0,1
K00134,0.147,-5.046,12.3,11.232,9.818,1.0,ok,0.0,0
K00135,0.172,-4.907,10.7,18.223,9.6007,1.0,ok,12.86,3
K00137,0.154,-5.061,16.5,43.945,9.8414,1.0,ok,16.4,2
K00139,0.15,-5.055,19.4,24.609,9.8314,0.0,bad_seeing,17.14,2
K00142,0.18,-4.935,13.4,36.455,9.6457,1.0,ok,0.0,0
K00144,0.26,-4.837,5.0,39.11,9.488,1.0,ok,39.72,2
K00145,0.11,-5.334,9.5,72.156,10.1889,1.0,ok,0.0,1
K00148,0.199,-4.906000000000001,14.2,40.084,9.5989,1.0,ok,38.35,2
K00149,0.128,-5.263,9.1,41.94300000000001,10.1097,1.0,ok,0.0,1
K00150,0.153,-5.067,9.8,42.212,9.8493,1.0,ok,0.0,1
K00152,0.123,-5.311,10.2,9.169,10.1124,1.0,ok,4.71,2
K00153,0.258,-4.893,11.9,43.692,9.5778,1.0,ok,26.86,2
K00155,0.129,-5.249,9.8,43.559,10.0938,1.0,ok,0.0,1
K00157,0.145,-5.104,20.6,32.824,9.9029,1.0,ok,0.0,1
K00159,0.142,-5.112,10.1,21.886,9.9146,1.0,ok,13.83,2
K00161,0.354,-4.659,7.4,26.956,9.2397,1.0,ok,19.52,2
K00166,0.184,-4.971,7.8,45.331,9.7015,1.0,ok,16.51,2
K00167,0.121,-5.349,11.2,15.713,10.2049,1.0,ok,0.0,1
K00168,0.135,-5.189,23.9,32.978,10.0278,1.0,ok,0.0,1
K00171,0.126,-5.28,10.3,15.195,10.1294,1.0,ok,8.83,3
K00172,0.133,-5.211,9.9,43.737,10.047,1.0,ok,0.0,1
K00173,0.138,-5.162000000000001,9.2,39.348,9.9834,1.0,ok,0.0,1
K00174,0.212,-5.011,6.2,52.051,9.7014,1.0,ok,23.4,2
K00176,0.117,-5.416,11.8,12.751,10.2707,1.0,ok,5.83,2
K00179,0.117,-5.432,9.1,17.538,10.2849,1.0,ok,0.0,1
K00180,0.265,-4.632,17.5,17.015,9.1732,1.0,ok,15.78,3
K00186,0.15,-5.064,4.3,29.552,9.8446,0.0,low_snr,21.2,2
K00191,0.157,-5.047,3.4,42.708,9.4062,0.0,low_snr,0.0,1
K00193,0.241,-4.699,2.6,20.539,9.2736,0.0,bad_seeing,0.0,0
K00195,0.211,-4.81,4.4,28.083,9.4441,0.0,low_snr,0.0,1
K00197,0.211,-4.944,3.3,46.14100000000001,9.659,0.0,bad_seeing,21.57,2
K00201,0.154,-5.057,4.2,40.904,9.8333,0.0,bad_seeing,0.0,1
K00203,0.319,-4.501,8.4,10.269,8.9009,1.0,ok,12.27,3
K00209,0.133,-5.196000000000001,11.6,19.847,9.7684,1.0,ok,10.93,2
K00211,0.146,-5.095,7.7,29.347,9.8895,1.0,ok,0.0,1
K00214,0.138,-5.162000000000001,6.8,47.828,9.9827,1.0,ok,15.1,2
K00232,0.132,-5.212999999999999,4.5,28.768,10.0489,0.0,low_snr,0.0,0
K00237,0.119,-5.369,6.1,43.899,10.2248,0.0,bad_seeing,12.13,2
K00238,0.116,-5.456,7.6,21.293000000000006,10.3057,1.0,ok,0.0,0
K00241,0.148,-5.141,6.5,58.994,9.955,1.0,ok,0.0,0
K00244,0.128,-5.246,47.8,12.119000000000002,10.0897,1.0,ok,0.0,2
K00245,0.206,-4.86,47.2,35.186,9.5248,1.0,ok,0.0,0
K00246,0.148,-5.084,58.4,30.865,9.8739,1.0,ok,0.0,1
K00257,0.16,-4.957,11.3,12.212,9.6799,1.0,ok,7.94,2
K00260,0.127,-5.255,33.7,12.805,10.1004,1.0,ok,7.33,2
K00261,0.229,-4.71,39.2,18.037,9.2901,1.0,ok,15.17,3
K00262,0.133,-5.193,33.9,16.32,10.024,1.0,ok,7.86,3
K00263,0.1369999999999999,-5.172999999999999,27.7,35.077,9.9979,1.0,ok,0.0,0
K00265,0.135,-5.183,43.5,22.196,10.0121,1.0,ok,12.48,2
K00266,0.134,-5.178999999999999,12.2,16.586,10.0054,1.0,ok,0.0,1
K00268,0.121,-5.35,11.9,9.545,10.2065,1.0,ok,7.87,3
K00269,0.138,-5.129,11.8,10.145,9.9373,1.0,ok,6.11,2
K00271,0.146,-5.0680000000000005,29.8,15.579,9.8508,1.0,ok,10.2,2
K00273,0.148,-5.089,20.9,36.09,9.8808,1.0,ok,0.0,1
K00274,0.127,-5.273,33.0,21.674,10.1223,1.0,ok,13.07,2
K00275,0.1369999999999999,-5.172000000000001,29.2,33.137,9.9969,1.0,ok,0.0,1
K00276,0.139,-5.146,10.9,25.072,9.962,1.0,ok,0.0,0K00277,0.127,-5.27,56.7,27.021,10.1183,1.0,ok,0.0,1
K00279,0.131,-5.21,11.3,11.22,10.0452,1.0,ok,10.24,2
K00280,0.14,-5.131,11.5,22.273000000000003,9.9412,1.0,ok,0.0,0
K00281,0.146,-5.103,24.8,35.708,9.9011,1.0,ok,22.29,2
K00282,0.148,-5.069,31.9,25.845,9.8539,1.0,ok,0.0,1
K00283,0.199,-4.808,38.6,20.764,9.4427,1.0,ok,17.88,3
K00284,0.147,-5.08,21.9,25.135,9.9038,1.0,ok,0.0,0
K00285,0.139,-5.149,43.0,25.442,9.9657,1.0,ok,17.0,2
K00288,0.127,-5.267,11.0,14.962,10.1144,1.0,ok,13.57,3
K00289,0.1369999999999999,-5.169,22.7,31.573,9.993,1.0,ok,0.0,1
K00291,0.14,-5.151,31.6,37.127,9.9687,1.0,ok,0.0,1
K00292,0.157,-5.02,25.7,29.182,9.7777,1.0,ok,21.81,2
K00294,0.14,-5.13,10.4,19.972,9.9387,1.0,ok,13.94,2
K00295,0.158,-5.001,42.3,22.411,9.7549,1.0,ok,15.75,2
K00296,0.145,-5.107,9.2,33.655,9.9069,1.0,ok,0.0,1
K00297,0.147,-5.058,9.8,14.252,9.836,1.0,ok,8.81,2
K00299,0.22,-4.772,24.3,25.402,9.3857,1.0,ok,23.42,2
K00301,0.139,-5.136,11.2,21.831,9.9479,1.0,ok,0.0,0
K00303,0.161,-5.013,9.2,37.24800000000001,9.7672,1.0,ok,21.53,2
K00304,0.2,-4.799,13.4,19.958,9.4587,1.0,ok,16.78,2
K00305,0.524,-4.529,13.8,18.913,9.016,1.0,ok,31.46,2
K00306,0.404,-4.47,21.0,12.815,8.8786,1.0,ok,17.6,3
K00307,0.155,-5.009,33.1,18.91,9.7801,1.0,ok,14.31,2
K00308,0.148,-5.043,11.0,11.157,9.8136,1.0,ok,6.02,2
K00313,0.189,-4.938,7.8,42.007,9.6504,1.0,ok,0.0,0
K00315,0.35,-4.735,5.7,32.876,9.3275,1.0,ok,33.4,2
K00316,0.159,-5.018,17.1,34.986,9.776,1.0,ok,19.68,2
K00317,0.138,-5.136,11.4,3.911,9.9474,1.0,ok,0.0,0
K00318,0.171,-4.878,11.1,6.461,9.553,1.0,ok,5.24,3
K00321,0.144,-5.114,33.2,38.192,9.9175,1.0,ok,0.0,0
K00323,0.415,-4.401,10.9,7.718,8.4943,1.0,ok,7.6,3
K00327,0.135,-5.182,10.2,22.471,10.0099,1.0,ok,13.3,2
K00328,0.188,-4.8580000000000005,28.1,23.307,9.5216,1.0,ok,0.0,0
K00330,0.114,-5.464,6.6,41.595,10.3129,1.0,ok,11.84,2
K00331,0.152,-5.0680000000000005,8.8,42.077,9.8506,1.0,ok,16.87,2
K00332,0.146,-5.097,8.4,30.934,9.8928,1.0,ok,0.0,0
K00333,0.157,-4.971,10.8,11.02,9.7021,1.0,ok,7.26,3
K00337,0.138,-5.166,8.3,37.145,9.9878,1.0,ok,0.0,0
K00338,0.298,-4.737,5.8,31.932,9.3314,1.0,ok,30.77,2
K00340,0.312,-4.518,9.0,11.286,8.9806,1.0,ok,0.0,0
K00341,0.283,-4.609,10.0,17.503,9.1395,1.0,ok,18.44,3
K00343,0.159,-5.009,9.2,29.368,9.7615,1.0,ok,9.72,2
K00344,0.194,-4.857,9.7,28.593000000000004,9.5205,1.0,ok,12.18,2
K00345,0.341,-4.7,6.2,30.008000000000006,9.2752,1.0,ok,34.93,2
K00346,0.474,-4.468999999999999,7.0,14.054,8.8611,1.0,ok,15.15,3
K00348,0.458,-4.619,5.0,25.124,9.1529,1.0,ok,35.94,2
K00350,0.1689999999999999,-4.949,11.8,26.047,9.6882,1.0,ok,20.78,2
K00351,0.141,-5.117,12.5,21.307,9.9215,1.0,ok,0.0,0
K00352,0.128,-5.266,9.7,36.869,10.114,1.0,ok,13.17,2
K00355,0.123,-5.3260000000000005,9.1,20.326,10.1813,1.0,ok,10.8,2
K00356,0.17,-4.976,8.3,38.031,9.7103,1.0,ok,21.4,2
K00360,0.141,-5.122000000000001,10.2,22.557,9.9287,1.0,ok,0.0,0
K00361,0.154,-5.047,11.7,33.488,9.7169,1.0,ok,23.77,2
K00364,0.146,-5.097,45.3,30.467,9.8993,1.0,ok,0.0,0
K00365,0.183,-4.917,27.6,34.578,9.6166,1.0,ok,16.06,2
K00367,0.16,-5.006,25.3,30.401,9.7566,1.0,ok,11.82,2
K00369,0.14,-5.12,11.6,14.271,9.9251,1.0,ok,8.21,3
K00370,0.126,-5.279,22.8,20.329,10.1296,1.0,ok,0.0,1
K00371,0.138,-5.164,16.0,56.942,9.9896,1.0,ok,0.0,0
K00372,0.268,-4.589,18.3,12.102,9.1075,1.0,ok,11.97,3
K00373,0.142,-5.131,10.2,35.092,9.9412,1.0,ok,0.0,1
K00374,0.141,-5.135,10.5,30.137,9.9459,1.0,ok,0.0,0
K00375,0.1369999999999999,-5.174,9.6,33.423,10.0026,1.0,ok,0.0,0
K00377,0.205,-4.784,13.9,19.84,9.4044,1.0,ok,0.0,0
K00379,0.14,-5.1160000000000005,10.1,14.448,9.9204,1.0,ok,0.0,1
K00384,0.122,-5.337000000000001,10.1,18.025,10.1929,1.0,ok,23.24,2
K00385,0.173,-4.964,8.0,37.675,9.6912,1.0,ok,14.81,2
K00386,0.152,-5.0280000000000005,9.6,19.709,9.7904,1.0,ok,14.39,2
K00387,0.746,-4.395,5.3,10.01,8.5706,1.0,ok,20.3,3
K00388,0.113,-5.483,8.2,46.152,10.3288,1.0,ok,0.0,0
K00392,0.12,-5.37,10.5,31.868,10.2266,1.0,ok,0.0,0
K00393,0.086,,11.0,0.0,10.9471,0.0,low_sval,0.0,0
K00399,0.193,-4.781000000000001,9.7,9.703,9.3996,1.0,ok,0.0,0
K00401,0.161,-5.023,11.1,41.466,9.7834,1.0,ok,0.0,1
K00403,0.12,-5.369,8.9,16.365,10.2248,1.0,ok,0.0,0
K00408,0.284,-4.603,5.3,16.881,9.1292,1.0,ok,17.87,3
K00409,0.126,-5.292999999999999,8.8,35.337,10.1446,1.0,ok,13.81,2
K00415,0.1369999999999999,-5.175,9.7,40.878,9.9718,1.0,ok,0.0,0
K00416,0.216,-4.897,5.4,41.882,9.5841,1.0,ok,0.0,0
K00427,0.249,-4.745,4.8,28.803,9.3427,0.0,low_snr,26.32,2
K00431,0.243,-4.798,5.5,34.272,9.4259,1.0,ok,30.28,2
K00433,0.189,-4.947,5.8,43.457,9.6633,1.0,ok,0.0,0
K00435,0.142,-5.131,6.4,38.445,9.9401,1.0,ok,0.0,1
K00439,0.182,-4.928999999999999,7.4,36.322,9.6349,1.0,ok,19.89,2
K00440,0.29,-4.732,6.1,31.154,9.3239,1.0,ok,34.96,2
K00442,0.14,-5.145,10.7,33.037,9.9604,1.0,ok,0.0,0
K00444,0.166,-4.981,9.2,32.885,9.7179,1.0,ok,16.08,2
K00446,0.417,-4.74,4.1,34.052,9.3349,0.0,low_snr,15.57,2
K00448,0.659,-4.516,2.9,18.507,8.9764,0.0,low_snr,10.5,3
K00456,0.135,-5.187,6.5,43.31399999999999,10.0165,1.0,ok,0.0,0
K00457,0.35,-4.625,7.1,24.024,9.162,1.0,ok,28.56,3
K00459,0.151,-5.055,4.8,26.157,9.8304,0.0,low_snr,0.0,0
K00464,0.183,-4.92,4.7,35.281,9.6214,0.0,low_snr,26.22,2
K00465,0.129,-5.251,10.0,27.174,9.7204,1.0,ok,0.0,0
K00466,0.199,-4.779,4.8,14.698,9.3956,0.0,low_snr,0.0,0
K00474,0.159,-4.989,7.1,21.863000000000003,9.7306,1.0,ok,15.33,2
K00475,0.259,-4.7860000000000005,3.2,34.417,9.4077,0.0,low_snr,0.0,1
K00479,0.146,-5.104,8.8,41.812,9.9029,1.0,ok,0.0,1
K00481,0.181,-4.976,6.1,45.434,9.7106,1.0,ok,23.81,2
K00486,0.312,-4.5360000000000005,2.5,13.171,9.0155,0.0,low_snr,0.0,0
K00490,0.27,-4.841,9.2,39.737,9.4998,1.0,ok,0.0,0
K00500,0.6940000000000001,-4.487,4.8,16.476,8.9098,0.0,low_snr,25.56,3
K00505,0.436,-4.537,6.3,18.753,9.0176,1.0,ok,25.59,3
K00508,0.143,-5.124,4.7,42.254,9.9313,0.0,low_snr,0.0,1
K00509,0.243,-4.715,3.4,23.494,9.2978,0.0,low_snr,22.0,3
K00510,0.1689999999999999,-4.968,4.0,33.306999999999995,9.697,0.0,low_snr,23.34,3
K00511,0.165,-4.948,5.7,19.965,9.6661,1.0,ok,15.02,3
K00517,0.216,-4.792,5.5,27.024,9.4162,0.0,bad_seeing,18.69,3
K00518,0.221,-5.004,5.1,51.874,9.7541,0.0,no_logg,0.0,1
K00519,0.166,-4.97,5.9,28.809,9.7007,1.0,ok,0.0,1
K00520,0.264,-4.774,4.8,33.538000000000004,9.3876,0.0,low_snr,33.89,2
K00523,0.151,-5.066,6.9,32.779,9.848,1.0,ok,0.0,1
K00528,0.158,-5.043,5.5,44.657,9.8136,1.0,ok,0.0,0
K00534,0.175,-4.984,4.8,44.385,9.7226,0.0,low_snr,16.53,2
K00543,0.246,-4.807,4.6,35.531,9.4404,0.0,low_snr,0.0,1
K00546,0.146,-5.085,5.5,22.997,9.8756,1.0,ok,0.0,1
K00548,0.14,-5.136,10.8,23.231,9.947,1.0,ok,0.0,1
K00550,0.192,-4.849,7.7,25.278,9.5073,1.0,ok,22.49,3
K00551,0.15,-5.075,7.2,35.161,9.8607,1.0,ok,0.0,0
K00555,0.152,-5.082,8.0,49.895,9.8713,1.0,ok,15.85,2
K00561,0.195,-4.959,8.1,46.084,9.6832,1.0,ok,0.0,1
K00564,0.132,-5.218,6.0,32.317,10.0556,1.0,ok,0.0,0
K00567,0.152,-5.066,6.8,41.087,9.8474,1.0,ok,0.0,1
K00568,0.127,-5.235,6.1,56.644,10.0762,1.0,ok,30.92,2
K00569,0.259,-4.803999999999999,4.7,36.162,9.436,0.0,low_snr,31.69,2
K00572,0.11,-5.577000000000001,9.0,0.0,10.3992,1.0,ok,0.0,1
K00573,0.202,-4.808,6.3,23.216,9.4416,1.0,ok,0.0,0
K00574,0.192,-4.97,4.0,46.824,9.7004,0.0,low_snr,0.0,1
K00577,0.195,-4.9510000000000005,4.7,45.179,9.6699,0.0,low_snr,0.0,1
K00579,0.373,-4.581,6.4,21.068,9.0946,1.0,ok,31.11,3
K00582,0.447,-4.471,5.3,13.86,8.8678,1.0,ok,21.17,3
K00584,0.124,-5.287000000000001,7.6,52.3,10.1373,1.0,ok,21.28,2
K00590,0.156,-5.006,6.2,20.156,9.7559,1.0,ok,13.63,3
K00597,0.153,-5.049,7.0,33.047,9.8227,1.0,ok,0.0,0
K00598,0.258,-4.751,5.6,30.65,9.3519,1.0,ok,26.42,3
K00600,0.155,-5.035,5.6,31.101,9.8012,1.0,ok,0.0,1
K00601,0.285,-4.549,6.6,10.675,9.0397,1.0,ok,10.86,3
K00611,0.122,-5.327999999999999,9.0,10.644,10.1826,1.0,ok,10.4,2
K00612,0.197,-4.928999999999999,6.7,42.922,9.6357,1.0,ok,0.0,1
K00620,0.336,-4.48,5.9,10.035,8.8923,1.0,ok,8.25,3
K00623,0.133,-5.206,25.9,27.095,10.0404,1.0,ok,21.7,2
K00624,0.265,-4.625,8.0,16.124000000000002,9.1622,1.0,ok,15.38,3
K00626,0.139,-5.136,10.7,19.259,9.9475,1.0,ok,0.0,0
K00627,0.127,-5.277,9.7,23.791,10.1267,1.0,ok,13.06,2
K00628,0.127,-5.271,8.5,41.585,10.1197,1.0,ok,0.0,1
K00629,0.106,-5.711,9.3,0.0,10.4807,1.0,ok,0.0,1
K00632,0.298,-4.621,10.7,20.677,9.0784,1.0,ok,21.77,3
K00633,0.132,-5.218999999999999,9.2,37.655,10.0184,1.0,ok,0.0,0
K00635,0.193,-4.789,9.5,11.258,9.4123,1.0,ok,8.9,3
K00638,0.207,-4.789,9.3,21.983,9.4112,1.0,ok,18.14,3
K00639,0.152,-5.017,10.8,13.416,9.7731,1.0,ok,8.65,2
K00644,0.195,-4.841,6.2,25.259,9.4947,1.0,ok,0.0,0
K00645,0.127,-5.274,10.3,34.073,10.1231,1.0,ok,0.0,1
K00647,0.132,-5.21,11.0,19.003,10.0452,1.0,ok,0.0,0
K00649,0.12,-5.358,10.5,13.614,10.2146,1.0,ok,0.0,1
K00650,0.216,-4.897,6.8,41.962,9.5842,1.0,ok,0.0,1
K00654,0.173,-4.926,10.2,25.178,9.63,1.0,ok,19.12,3
K00655,0.135,-5.167999999999999,10.7,16.307000000000002,9.991,1.0,ok,0.0,1
K00657,0.273,-4.876,6.4,42.707,9.5503,1.0,ok,16.16,2
K00658,0.162,-4.976,7.6,22.909,9.7092,1.0,ok,15.23,3
K00659,0.126,-5.275,11.0,12.625,10.1236,1.0,ok,7.54,2
K00660,0.135,-5.176,8.4,54.226000000000006,10.0023,1.0,ok,0.0,0
K00661,0.184,-4.86,10.4,19.609,9.5245,1.0,ok,16.82,2
K00662,0.129,-5.251,10.3,34.538000000000004,10.0961,1.0,ok,0.0,0
K00664,0.146,-5.102,9.6,36.08,9.8998,1.0,ok,0.0,0
K00665,0.144,-5.098,9.9,22.929,9.8938,1.0,ok,15.93,2
K00666,0.154,-5.053,8.4,37.753,9.8278,1.0,ok,28.32,2
K00670,0.124,-5.297999999999999,9.0,48.999,10.1504,1.0,ok,0.0,0
K00671,0.134,-5.184,11.1,21.051,10.0116,1.0,ok,0.0,1
K00672,0.173,-4.953,9.0,34.32,9.6742,1.0,ok,27.26,2
K00673,0.162,-4.932,11.1,6.089,9.6399,1.0,ok,4.89,3
K00674,0.133,-5.207999999999999,7.0,63.716,10.044,1.0,ok,0.0,0
K00678,0.474,-4.442,7.4,12.017,8.7744,1.0,ok,13.79,3
K00679,0.133,-5.202999999999999,9.2,30.435,10.0366,1.0,ok,21.6,2
K00680,0.098,-6.301,9.4,0.0,10.6594,0.0,low_sval,0.0,1
K00682,0.138,-5.162999999999999,7.9,41.99100000000001,9.9838,1.0,ok,0.0,0
K00683,0.179,-4.886,9.0,20.72300000000001,9.5661,1.0,ok,16.62,3
K00684,0.127,-5.235,8.3,58.659,10.0768,1.0,ok,0.0,0
K00685,0.117,-5.437,9.9,5.766,10.2892,1.0,ok,0.0,0
K00686,0.149,-5.086,8.3,39.339,9.8764,1.0,ok,18.79,2
K00687,0.175,-4.901,10.1,20.851,9.5904,0.0,no_logg,18.34,2
K00688,0.113,-5.518,10.1,0.0,10.3563,1.0,ok,0.0,1
K00689,0.1639999999999999,-5.021,9.5,44.791,9.7795,1.0,ok,0.0,0
K00691,0.132,-5.222,10.4,29.219,10.061,1.0,ok,0.0,1
K00692,0.139,-5.154,8.9,39.853,9.9726,1.0,ok,0.0,1
K00693,0.129,-5.247999999999999,10.6,22.61,10.0927,1.0,ok,8.09,2
K00694,0.161,-5.004,9.1,31.874,9.754,1.0,ok,23.15,2
K00695,0.144,-5.117,10.6,36.56800000000001,9.9209,1.0,ok,0.0,0
K00700,0.144,-5.12,9.0,38.797,9.9253,1.0,ok,0.0,0
K00701,0.267,-4.849,6.4,40.389,9.5078,1.0,ok,29.9,2
K00703,0.126,-5.266,10.9,8.88,10.1142,1.0,ok,0.0,0
K00704,0.293,-4.67,7.6,25.31900000000001,9.2293,1.0,ok,20.42,3
K00707,0.116,-5.439,10.4,33.558,10.2912,1.0,ok,0.0,1
K00708,0.126,-5.28,11.4,19.895,10.1305,1.0,ok,10.45,2
K00709,0.15,-5.092,9.0,48.482,9.8853,1.0,ok,0.0,0
K00710,0.118,-5.417999999999999,11.7,5.353,10.2678,1.0,ok,0.0,0
K00711,0.139,-5.159,8.4,42.99800000000001,9.9789,1.0,ok,0.0,0
K00714,0.25,-4.728,7.7,26.823,9.3169,1.0,ok,27.7,3
K00717,0.131,-5.226,8.8,45.302,10.0658,1.0,ok,0.0,0
K00718,0.126,-5.291,7.5,33.636,10.142,1.0,ok,17.73,3
K00719,0.568,-4.577,10.0,22.669,9.0878,1.0,ok,30.79,3
K00720,0.534,-4.3580000000000005,7.4,6.674,8.3324,1.0,ok,9.63,3
K00721,0.128,-5.259,9.1,34.123000000000005,10.1051,1.0,ok,0.0,0
K00722,0.133,-5.195,11.5,17.088,10.0261,1.0,ok,0.0,0
K00723,0.382,-4.51,5.1,15.347,8.9627,1.0,ok,11.05,3
K00730,0.207,-4.791,2.5,22.773000000000003,9.4148,0.0,low_snr,0.0,0
K00732,0.222,-4.835,4.9,35.476,9.4841,0.0,low_snr,33.35,2
K00733,0.397,-4.584,3.2,21.788,9.0986,0.0,low_snr,22.05,2
K00734,0.149,-5.064,7.1,24.929,9.8448,1.0,ok,0.0,0
K00738,0.147,-5.103,4.1,48.279,9.9019,0.0,low_snr,0.0,0
K00749,0.171,-4.987,5.9,42.256,9.7264,1.0,ok,0.0,0
K00752,0.175,-4.945,6.4,34.731,9.661,1.0,ok,24.88,2
K00756,0.213,-4.779,2.8,23.286,9.3954,0.0,low_snr,0.0,0
K00757,0.505,-4.484,3.5,15.457,8.9012,0.0,low_snr,17.62,3
K00759,0.297,-4.666,6.2,25.237,9.2235,1.0,ok,0.0,0
K00760,0.186,-4.869,5.0,24.552,9.549,1.0,ok,0.0,0
K00771,0.301,-4.552,2.1,13.463,9.0446,0.0,low_snr,0.0,0
K00800,0.124,-5.322,6.4,32.371,10.1761,1.0,ok,0.0,0
K00806,0.255,-4.7,3.6,23.986,9.2742,0.0,low_snr,0.0,0
K00825,0.266,-4.838,3.5,39.405,9.4897,0.0,low_snr,0.0,1
K00829,0.172,-4.931,6.0,26.092,9.6386,1.0,ok,0.0,0
K00834,0.14,-5.145,4.4,32.577,9.9599,0.0,low_snr,0.0,1
K00835,0.257,-4.84,3.3,39.266,9.4929,0.0,low_snr,0.0,1
K00837,0.337,-4.712,3.2,30.887,9.2932,0.0,low_snr,32.21,3
K00841,0.341,-4.586,2.3,20.347,9.0365,0.0,low_snr,15.09,3
K00853,0.481,-4.56,3.2,20.882,9.0583,0.0,low_snr,15.81,3
K00857,0.273,-4.742,4.4,31.083,9.3383,0.0,low_snr,26.27,3
K00864,0.18,-4.932,5.0,35.331,9.6399,1.0,ok,0.0,1
K00869,0.44,-4.511,3.1,16.772000000000002,8.9643,0.0,low_snr,19.56,3
K00870,0.363,-4.7780000000000005,2.5,36.431,9.3942,0.0,low_snr,18.03,3
K00872,0.274,-4.737,4.7,30.625,9.3305,0.0,low_snr,27.83,3
K00874,0.301,-4.708,3.6,29.539,9.2877,0.0,low_snr,23.19,3
K00880,0.2,-4.871,4.4,34.618,9.5417,0.0,low_snr,0.0,1
K00881,0.273,-4.813,2.4,37.569,9.4503,0.0,low_snr,0.0,1
K00884,0.284,-4.75,4.6,32.419000000000004,9.3504,0.0,low_snr,34.16,2
K00889,0.259,-4.728,3.6,28.26,9.3174,0.0,low_snr,19.49,3
K00892,0.351,-4.638,3.1,25.204,9.1827,0.0,low_snr,23.59,3
K00896,0.346,-4.678,1.6,28.352,9.2423,0.0,low_snr,25.33,3
K00906,0.295,-4.746,3.7,32.595,9.345,0.0,low_snr,36.96,2
K00907,0.188,-4.898,4.5,33.758,9.5859,0.0,low_snr,0.0,1
K00918,0.316,-4.589,5.8,19.01,9.1074,1.0,ok,0.0,0
K00921,0.229,-4.859,5.2,39.234,9.5223,1.0,ok,0.0,1
K00934,0.237,-4.737,5.2,25.163,9.3311,1.0,ok,25.05,2
K00935,0.188,-4.809,2.9,11.675999999999998,9.444,0.0,low_snr,0.0,1
K00939,0.201,-4.831,4.6,27.105,9.4776,0.0,low_snr,14.92,2
K00941,0.423,-4.526,3.3,17.657,8.9954,0.0,low_snr,21.78,3
K00954,0.156,-5.045,6.5,40.735,9.8167,1.0,ok,0.0,1
K00958,0.574,-4.455,6.4,13.806,8.8205,1.0,ok,21.01,3
K00974,0.123,-5.321000000000001,57.3,11.749,10.2469,1.0,ok,10.83,3
K00975,0.132,-5.202999999999999,48.1,14.8,10.0371,1.0,ok,12.58,3
K00981,0.135,-5.189,18.1,60.956,10.0193,1.0,ok,0.0,0
K00986,0.27,-4.645,7.2,19.754,9.1928,1.0,ok,18.89,3
K00987,0.237,-4.734,9.5,24.885,9.3294,1.0,ok,20.36,3
K00988,0.5660000000000001,-4.382,6.7,8.522,8.4927,1.0,ok,12.55,3
K00991,0.162,-5.016,7.9,39.769,9.7719,1.0,ok,20.56,2
K00993,0.154,-5.059,6.2,40.016,9.8367,1.0,ok,0.0,0
K00999,0.289,-4.722,3.5,30.2,9.3085,0.0,bad_seeing,22.46,3
K01001,0.123,-5.323,10.7,13.101,10.1777,1.0,ok,11.71,2
K01010,0.132,-5.207000000000001,9.2,19.191,10.0422,1.0,ok,0.0,0
K01015,0.162,-4.967,6.7,20.23,9.6961,1.0,ok,0.0,1
K01019,0.136,-5.183,13.4,61.047,10.0149,0.0,bad_seeing,0.0,0
K01032,0.28,-4.803999999999999,3.7,36.956,9.4348,0.0,low_snr,0.0,0
K01050,0.276,-4.762,5.1,33.152,9.3694,1.0,ok,30.69,3
K01052,0.142,-5.119,5.0,28.19,9.9237,1.0,ok,0.0,1
K01054,0.116,-5.448,9.9,33.878,10.2992,1.0,ok,0.0,0
K01060,0.16,-4.944,4.5,6.638999999999999,9.6597,0.0,bad_seeing,0.0,1
K01069,0.194,-4.919,4.0,40.79,9.6193,0.0,low_snr,0.0,2
K01089,0.162,-4.9830000000000005,5.2,24.725,9.7203,1.0,ok,0.0,1
K01102,0.415,-4.285,2.5,2.207,7.5158,0.0,low_snr,7.75,2
K01113,0.132,-5.204,10.9,19.46,10.0385,1.0,ok,0.0,1
K01115,0.128,-5.254,8.5,45.11,10.0993,1.0,ok,0.0,1
K01116,0.14,-5.144,8.2,35.673,9.958,0.0,bad_seeing,0.0,1
K01117,0.126,-5.28,12.1,5.589,10.13,1.0,ok,0.0,1
K01118,0.132,-5.216,11.6,24.003,10.0535,1.0,ok,0.0,1
K01120,0.5429999999999999,-4.48,4.9,15.406,8.9357,0.0,low_snr,0.0,0
K01126,0.22,-4.832,3.8,34.793,9.4801,0.0,low_snr,0.0,0
K01127,0.203,-4.82,4.4,26.31,9.4611,0.0,low_snr,0.0,1
K01128,0.156,-5.058,8.4,46.379,9.8351,1.0,ok,27.84,2
K01145,0.179,-4.865,12.8,15.385,9.532,0.0,bad_seeing,13.1,3
K01148,0.127,-5.272,11.6,20.725,10.1202,1.0,ok,0.0,1
K01151,0.154,-5.063,9.3,43.074,9.843,1.0,ok,0.0,1
K01161,0.177,-4.95,4.6,38.022,9.6695,0.0,low_snr,0.0,1
K01162,0.148,-5.084,10.2,35.644,9.8743,1.0,ok,0.0,1
K01163,0.187,-4.947,5.1,42.889,9.6639,1.0,ok,0.0,1
K01165,0.142,-5.138,8.5,50.107,9.9498,1.0,ok,23.79,2
K01168,0.121,-5.352,11.2,20.136,10.2083,1.0,ok,0.0,0
K01169,0.15,-5.073,26.9,37.12300000000001,9.8609,1.0,ok,0.0,1
K01175,0.136,-5.185,8.4,42.06,10.0131,1.0,ok,16.13,2
K01196,0.134,-5.202000000000001,6.8,40.637,10.0348,1.0,ok,0.0,1
K01198,0.14,-5.119,5.4,14.372,9.9238,1.0,ok,0.0,1
K01199,0.35,-4.752,5.4,34.255,9.3544,1.0,ok,32.68,2
K01203,0.174,-4.933,6.9,28.874,9.6418,1.0,ok,0.0,1
K01206,0.115,-5.461,10.2,41.758,10.3102,1.0,ok,0.0,0
K01215,0.114,-5.497999999999999,10.3,27.414,10.3404,1.0,ok,0.0,1
K01216,0.147,-5.0680000000000005,11.6,20.982,9.8505,1.0,ok,21.29,2
K01218,0.145,-5.114,8.0,41.37600000000001,9.9167,0.0,bad_seeing,0.0,1
K01220,0.154,-5.071000000000001,8.0,48.102,9.855,1.0,ok,22.46,2
K01221,0.135,-5.193,15.8,61.87,10.0236,1.0,ok,0.0,1
K01222,0.152,-5.106,5.1,55.091,9.9051,1.0,ok,0.0,0
K01230,0.186,-4.97,6.9,45.878,9.6603,1.0,ok,0.0,1
K01239,0.1689999999999999,-4.952,6.3,27.642,9.6726,1.0,ok,0.0,1
K01240,0.14,-5.149,6.1,44.81,9.9657,1.0,ok,0.0,1
K01241,0.13,-5.229,14.1,65.297,10.0711,1.0,ok,0.0,1
K01242,0.124,-5.314,11.0,19.537,10.1678,1.0,ok,0.0,1
K01270,0.18,-4.974,6.2,44.789,9.7064,1.0,ok,32.91,2
K01271,0.114,-5.484,12.7,16.055,10.3295,1.0,ok,0.0,1
K01274,0.17,-5.01,16.6,46.614,9.7646,1.0,ok,0.0,0
K01275,0.122,-5.343999999999999,7.6,36.528,10.2002,1.0,ok,0.0,1
K01276,0.141,-5.143,5.9,46.683,9.957,1.0,ok,0.0,1
K01278,0.161,-5.006,5.4,33.404,9.7562,1.0,ok,0.0,1
K01279,0.152,-5.056,9.9,33.527,9.8322,1.0,ok,0.0,1
K01282,0.124,-5.307,11.4,20.763,10.1597,1.0,ok,0.0,1
K01283,0.136,-5.184,10.6,37.225,10.0119,1.0,ok,0.0,1
K01288,0.14,-5.131,8.5,21.147,9.9643,1.0,ok,0.0,1
K01299,0.132,-5.209,8.3,62.924,10.0442,1.0,ok,0.0,1
K01300,0.475,-4.6160000000000005,3.9,25.046,9.1489,0.0,low_snr,39.15,3
K01301,0.177,-4.982,4.6,45.02,9.7198,0.0,low_snr,0.0,1
K01305,0.229,-4.805,5.7,32.945,9.4366,1.0,ok,27.04,3
K01306,0.172,-4.958,4.4,34.7,9.6811,0.0,low_snr,0.0,1
K01307,0.189,-4.888,6.1,31.632,9.569,1.0,ok,28.13,2
K01308,0.133,-5.207999999999999,8.8,43.173,10.0436,1.0,ok,0.0,1
K01311,0.136,-5.183,11.5,30.618,10.0103,1.0,ok,0.0,1
K01314,0.133,-5.197,15.1,61.09,10.0291,1.0,ok,0.0,1
K01315,0.139,-5.136,11.2,18.864,9.9479,1.0,ok,11.49,2
K01316,0.119,-5.391,9.8,38.51300000000001,10.2465,1.0,ok,0.0,0
K01332,0.138,-5.167000000000001,7.0,38.494,9.99,1.0,ok,0.0,1
K01335,0.15,-5.022,10.3,5.494,9.6885,1.0,ok,4.37,2
K01336,0.1639999999999999,-4.974,4.8,27.343000000000004,9.7071,0.0,low_snr,0.0,1
K01338,0.159,-5.019,6.3,33.008,9.7761,1.0,ok,0.0,1
K01344,0.122,-5.349,10.7,27.278,10.2045,1.0,ok,0.0,1
K01353,0.248,-4.609,8.5,9.368,9.193,1.0,ok,8.85,3
K01356,0.154,-5.047,4.3,32.552,9.8187,0.0,low_snr,0.0,0
K01359,0.174,-4.924,5.9,26.19,9.6271,1.0,ok,0.0,1
K01360,0.293,-4.766,2.4,34.175,9.375,0.0,bad_seeing,31.78,2
K01363,0.187,-4.881,4.9,28.518,9.5581,0.0,low_snr,0.0,1
K01364,0.176,-4.984,3.2,44.557,9.7223,0.0,low_snr,0.0,1
K01366,0.162,-5.017,5.6,40.241,9.7741,1.0,ok,20.88,2
K01367,0.292,-4.766,4.9,34.178000000000004,9.3756,0.0,low_snr,29.89,2
K01375,0.123,-5.318,11.7,16.573,10.2664,1.0,ok,0.0,1
K01378,0.134,-5.194,6.4,45.226000000000006,10.0257,0.0,bad_seeing,0.0,0
K01379,0.126,-5.283,7.5,43.90600000000001,10.1338,1.0,ok,0.0,1
K01396,0.272,-4.647,4.9,20.378,9.1963,0.0,low_snr,24.86,3
K01411,0.14,-5.146,18.0,38.831,10.0961,1.0,ok,0.0,1
K01412,0.126,-5.287000000000001,10.4,29.887,10.1374,1.0,ok,0.0,1
K01413,0.123,-5.256,6.0,60.883,10.1019,1.0,ok,0.0,1
K01421,0.185,-4.893,4.0,29.522,9.5776,0.0,low_snr,0.0,0
K01426,0.156,-5.034,8.3,33.111999999999995,9.799,1.0,ok,23.75,2
K01428,0.325,-4.787,3.5,36.642,9.4093,0.0,low_snr,0.0,1
K01431,0.174,-4.954,13.3,35.394,9.6749,1.0,ok,29.78,2
K01432,0.1639999999999999,-4.985,4.6,31.641,9.7238,0.0,low_snr,0.0,1
K01436,0.195,-4.843999999999999,6.5,26.281,9.4991,1.0,ok,23.8,2
K01438,0.123,-5.32,8.3,43.522,10.1747,1.0,ok,12.03,2
K01439,0.13,-5.234,14.6,26.071,10.0974,1.0,ok,0.0,1
K01442,0.15,-5.079,21.9,40.757,9.8674,1.0,ok,26.34,2
K01444,0.1,-6.1160000000000005,7.6,0.0,10.6253,0.0,extract,0.0,1
K01445,0.13,-5.215,12.1,10.587,10.0517,1.0,ok,5.48,2
K01463,0.144,-5.0760000000000005,43.0,4.1530000000000005,9.8627,1.0,ok,0.0,0
K01466,0.25,-4.898,1.8,43.904,9.5858,0.0,low_snr,0.0,1
K01474,0.1369999999999999,-5.134,11.7,7.81,9.9455,1.0,ok,8.73,2
K01477,0.27,-4.716,3.1,28.217,9.2995,0.0,low_snr,22.56,3
K01478,0.163,-5.008,27.1,38.843,9.7851,1.0,ok,33.09,2
K01480,0.29,-4.7860000000000005,1.6,35.75199999999999,9.4065,0.0,bad_seeing,27.16,2
K01483,0.144,-5.11,6.7,31.266,9.9115,1.0,ok,0.0,0
K01486,0.132,-5.22,4.9,40.432,10.0578,0.0,low_snr,0.0,1
K01528,0.148,-5.101,6.2,49.81,9.8982,1.0,ok,32.7,2
K01529,0.125,-5.303,6.9,33.392,10.1559,1.0,ok,0.0,1
K01530,0.134,-5.19,11.9,26.19,10.0203,1.0,ok,0.0,1
K01531,0.159,-5.012,10.6,29.991,9.8383,1.0,ok,23.41,3
K01532,0.122,-5.339,11.0,20.299,10.1943,1.0,ok,10.33,2
K01533,0.138,-5.158,11.1,30.183000000000003,9.9783,1.0,ok,0.0,1
K01534,0.111,-5.564,8.6,0.0,10.3901,1.0,ok,0.0,1
K01535,0.153,-5.049,10.9,31.78,9.8222,1.0,ok,0.0,1
K01536,0.139,-5.151,10.6,28.544,9.9688,1.0,ok,18.84,2
K01537,0.124,-5.3020000000000005,11.7,15.612,10.1546,1.0,ok,12.6,3
K01557,0.5379999999999999,-4.521,3.2,18.386,8.9862,0.0,low_snr,14.45,3
K01563,0.324,-4.674,3.4,27.394,9.2361,0.0,low_snr,34.5,2
K01567,0.251,-4.864,3.6,41.053,9.531,0.0,low_snr,16.01,2
K01576,0.187,-4.892,6.1,31.49,9.5761,1.0,ok,0.0,0
K01581,0.201,-4.86,4.6,33.193000000000005,9.5251,0.0,low_snr,0.0,1
K01596,0.278,-4.8580000000000005,3.3,41.349,9.5211,0.0,low_snr,0.0,1
K01598,0.193,-4.887,6.6,34.268,9.579,1.0,ok,24.74,2
K01601,0.123,-5.292999999999999,7.0,51.279,10.1447,1.0,ok,0.0,1
K01606,0.217,-4.808,2.8,30.378,9.4409,0.0,low_snr,32.22,2
K01608,0.143,-5.112,10.9,26.733,9.9145,1.0,ok,0.0,1
K01609,0.142,-5.115,9.9,24.007,9.9184,1.0,ok,0.0,1
K01612,0.139,-5.135,60.8,18.393,9.946,1.0,ok,12.89,3
K01615,0.234,-4.643,13.2,8.908999999999997,9.1533,1.0,ok,7.88,3
K01616,0.14,-5.129,21.8,20.356,9.9331,1.0,ok,11.78,3
K01618,0.119,-5.392,10.5,16.374000000000002,10.2477,0.0,bad_seeing,0.0,1
K01621,0.124,-5.307,10.0,22.443,10.1606,0.0,bad_seeing,17.69,2
K01623,0.145,-5.106,10.5,37.322,9.9445,1.0,ok,0.0,0
K01628,0.207,-4.717,7.0,6.831,9.3003,1.0,ok,5.73,3
K01629,0.125,-5.296,9.9,37.846,10.1485,1.0,ok,0.0,1
K01632,0.115,-5.477,10.8,25.974,10.3237,1.0,ok,10.05,2
K01639,0.117,-5.4270000000000005,9.7,18.21,10.28,1.0,ok,0.0,0
K01647,0.14,-5.15,7.1,37.256,9.9673,1.0,ok,0.0,1
K01655,0.165,-4.995,9.2,37.372,9.7391,1.0,ok,0.0,1
K01665,0.126,-5.294,8.5,27.199,10.1454,0.0,bad_seeing,0.0,1
K01666,0.123,-5.314,7.3,7.822999999999999,10.1675,1.0,ok,0.0,0
K01669,0.083,,8.0,0.0,11.0018,0.0,low_sval,0.0,1
K01688,0.115,-5.468999999999999,6.7,31.685,10.3168,1.0,ok,14.54,2
K01692,0.252,-4.711,18.3,25.027,9.2909,1.0,ok,26.99,3
K01695,0.131,-5.233,8.6,32.724000000000004,10.0748,1.0,ok,0.0,1
K01706,0.16,-5.06,5.8,50.832,9.8392,1.0,ok,14.89,2
K01707,0.184,-4.885,5.2,27.191,9.565,1.0,ok,0.0,1
K01715,0.149,-5.077,11.1,30.59800000000001,9.8629,1.0,ok,0.0,1
K01726,0.342,-4.765,5.7,35.12,9.3738,1.0,ok,32.11,2
K01738,0.212,-4.855,7.4,36.06800000000001,9.5164,1.0,ok,35.65,2
K01739,0.202,-4.795,3.9,20.046,9.4208,0.0,low_snr,0.0,0
K01751,0.311,-4.678,3.8,27.274,9.2427,0.0,bad_seeing,24.15,3
K01779,0.269,-4.575,10.7,10.545,9.0697,1.0,ok,7.37,3
K01781,0.757,-4.312,20.0,4.244,7.8964,1.0,ok,10.55,3
K01783,0.145,-5.097,9.9,25.046,9.8929,1.0,ok,0.0,1
K01796,0.201,-4.766,10.8,12.755,9.3753,1.0,ok,0.0,0
K01797,0.6,-4.391,4.6,9.329,8.5464,0.0,low_snr,10.91,3
K01800,0.422,-4.367,8.1,5.476,8.3943,0.0,bad_seeing,6.58,3
K01802,0.223,-4.698,9.2,13.388,9.2712,1.0,ok,14.01,3
K01803,0.518,-4.481,6.3,15.364,8.8947,1.0,ok,22.96,3
K01805,0.381,-4.428,9.1,8.459,8.7218,1.0,ok,13.53,3
K01806,0.13,-5.229,10.9,18.216,10.0695,1.0,ok,0.0,1
K01808,0.159,-4.963,9.7,12.976,9.6895,0.0,bad_seeing,8.73,3
K01809,0.172,-4.934,28.7,27.155,9.6438,1.0,ok,21.39,3
K01812,0.151,-5.044,7.8,22.705,9.8153,1.0,ok,0.0,0
K01813,0.319,-4.578,7.7,18.131,9.0891,1.0,ok,18.84,3
K01815,0.67,-4.452,6.2,13.889,8.8101,1.0,ok,18.62,3
K01818,0.351,-4.484,9.6,11.547,8.9023,1.0,ok,15.72,3
K01819,0.386,-4.464,9.0,11.61,8.8467,1.0,ok,12.95,3
K01820,0.354,-4.522,8.3,15.09,8.9875,1.0,ok,19.77,3
K01822,0.14,-5.122999999999999,9.7,18.095,9.9289,0.0,bad_seeing,11.69,3
K01824,0.143,-5.11,29.6,24.857,9.9114,1.0,ok,0.0,1
K01825,0.247,-4.735,1.4,27.272,9.3282,0.0,bad_seeing,10.46,3
K01826,0.135,-5.183,10.3,29.763,10.0115,1.0,ok,0.0,1
K01831,0.1689999999999999,-5.013,7.8,46.62300000000001,9.7674,1.0,ok,13.89,2
K01832,0.3,-4.58,4.7,16.527,9.0927,0.0,low_snr,14.14,3
K01835,0.48,-4.439,7.5,11.875,8.7635,1.0,ok,9.72,3
K01837,0.435,-4.467,7.9,13.28,8.8543,1.0,ok,17.89,3
K01839,0.463,-4.346,7.9,5.024,8.2349,1.0,ok,6.3,3
K01841,0.283,-4.713,7.8,28.938,9.2943,1.0,ok,25.75,3
K01845,0.375,-4.708,4.0,31.129,9.2868,0.0,low_snr,38.43,3
K01850,0.151,-5.053,8.8,27.841,9.8276,1.0,ok,24.36,2
K01852,0.17,-4.886,11.6,6.65,9.5657,1.0,ok,0.0,1
K01854,0.1689999999999999,-4.97,9.3,33.83,9.7002,1.0,ok,25.4,3
K01856,0.267,-4.725,7.0,28.82,9.312,1.0,ok,28.28,3
K01858,0.257,-4.703,5.0,24.9,9.2798,1.0,ok,18.73,3
K01860,0.176,-4.921,8.3,27.477,9.6229,1.0,ok,21.64,3
K01861,0.284,-4.513,10.7,6.4460000000000015,8.9704,1.0,ok,6.63,3
K01862,0.145,-5.109,9.4,39.915,9.9096,1.0,ok,0.0,1
K01863,0.187,-4.827,10.9,14.991,9.4711,1.0,ok,11.78,3
K01864,0.134,-5.199,9.0,43.64,10.0309,1.0,ok,0.0,1
K01871,0.315,-4.864,3.5,42.62600000000001,9.5314,0.0,low_snr,21.07,2
K01875,0.135,-5.185,6.0,44.98,10.0129,1.0,ok,25.13,2
K01877,0.476,-4.548,6.2,20.021,9.0388,1.0,ok,26.13,3
K01878,0.138,-5.132000000000001,11.3,14.155,9.9417,1.0,ok,0.0,1
K01883,0.143,-5.098,10.1,18.909,9.894,0.0,bad_seeing,11.72,2
K01886,0.073,,8.6,0.0,11.2845,0.0,low_sval,7.83,3
K01888,0.141,-5.097,11.8,6.5360000000000005,9.8926,1.0,ok,0.0,1
K01889,0.32,-4.571000000000001,5.3,17.476,9.0775,1.0,ok,19.93,3
K01891,0.215,-4.908,5.2,42.949,9.601,1.0,ok,0.0,1
K01893,0.1369999999999999,-5.175,9.1,40.082,10.0001,0.0,bad_seeing,0.0,1
K01894,0.122,-5.261,10.8,66.26899999999999,10.1082,1.0,ok,0.0,1
K01897,0.151,-5.047,10.9,25.48,9.8197,1.0,ok,25.68,2
K01898,0.154,-5.043,9.4,32.03,9.8137,1.0,ok,0.0,1
K01901,0.14,-5.132000000000001,8.5,22.426,9.9419,1.0,ok,14.1,2
K01904,0.3720000000000001,-4.6160000000000005,5.4,23.882,9.149,1.0,ok,21.16,3
K01905,0.3720000000000001,-4.65,6.7,26.617,9.2009,1.0,ok,24.33,3
K01909,0.163,-4.972,32.1,23.643,9.7036,1.0,ok,16.9,2
K01913,0.192,-4.883,6.7,32.775,9.5623,0.0,bad_seeing,21.81,3
K01915,0.125,-5.296,8.4,26.536,10.1482,1.0,ok,13.78,2
K01917,0.135,-5.186,11.5,26.983,10.0143,1.0,ok,0.0,1
K01921,0.135,-5.16,11.9,6.477,9.9806,1.0,ok,0.0,1
K01922,0.171,-4.937,4.8,25.784,9.6478,0.0,low_snr,0.0,0
K01923,0.172,-4.979,7.0,40.659,9.7143,1.0,ok,31.93,2
K01924,0.131,-5.225,62.3,27.482,10.0654,1.0,ok,17.76,2
K01925,0.178,-4.949,42.5,38.569,9.6671,1.0,ok,27.96,2
K01928,0.166,-4.956,10.4,23.371,9.679,1.0,ok,18.55,2
K01929,0.14,-5.148,10.0,40.678,9.9638,1.0,ok,0.0,1
K01930,0.135,-5.192,25.2,29.134,10.0221,1.0,ok,0.0,1
K01931,0.271,-4.666,7.1,22.508000000000006,9.2239,1.0,ok,16.84,3
K01938,0.175,-5.009,5.8,48.514,9.7614,1.0,ok,0.0,1
K01944,0.275,-4.587,8.5,13.467,9.1041,1.0,ok,13.31,3
K01945,0.254,-4.727,5.3,27.472,9.3165,0.0,extract,0.0,0
K01947,0.106,-5.6770000000000005,9.1,0.0,10.4617,0.0,bad_seeing,0.0,1
K01951,0.126,-5.291,11.6,24.71,10.1426,1.0,ok,0.0,1
K01952,0.178,-4.907,5.9,26.748,9.5999,1.0,ok,0.0,1
K01955,0.118,-5.412000000000001,10.8,14.716,10.2668,1.0,ok,7.25,2
K01958,0.334,-4.458,5.0,7.806,8.8289,1.0,ok,10.61,3
K01960,0.139,-5.157,9.5,33.963,9.9761,1.0,ok,0.0,1
K01961,0.284,-4.649,8.4,22.262,9.1988,1.0,ok,20.98,3
K01964,0.204,-4.832,8.5,29.212,9.48,0.0,bad_seeing,26.25,2
K01970,0.146,-5.11,5.1,45.931,9.9107,1.0,ok,0.0,1
K01978,0.211,-4.812,6.1,28.829,9.4484,1.0,ok,21.93,3
K01979,0.145,-5.109,9.2,34.234,9.9092,1.0,ok,0.0,1
K01980,0.234,-4.75,7.7,26.425,9.3513,1.0,ok,22.49,3
K01984,0.149,-5.05,10.4,20.312,9.8239,1.0,ok,13.91,2
K01985,0.459,-4.55,6.1,20.019,9.042,1.0,ok,25.43,3
K01988,0.459,-4.629,4.2,25.904,9.1686,0.0,low_snr,35.2,2
K01989,0.193,-4.845,9.0,25.074,9.5008,1.0,ok,19.46,3
K01992,0.145,-5.106,6.9,35.636,9.9048,1.0,ok,0.0,1
K02001,0.487,-4.437,7.1,11.83,8.7573,1.0,ok,16.64,3
K02002,0.213,-4.718,9.8,11.813,9.3026,1.0,ok,10.07,3
K02004,0.139,-5.159,8.3,40.02,9.9792,1.0,ok,0.0,1
K02007,0.204,-4.779,10.8,17.951,9.3968,1.0,ok,15.03,3
K02009,0.138,-5.165,9.3,42.21100000000001,9.9875,1.0,ok,21.32,2
K02010,0.125,-5.291,11.8,8.15,10.1429,1.0,ok,7.12,2
K02011,0.121,-5.345,11.2,8.443,10.2006,1.0,ok,4.04,2
K02012,0.252,-4.646,6.1,15.804,9.1936,1.0,ok,13.3,3
K02016,0.107,-5.647,7.8,0.0,10.4443,0.0,extract,19.69,2
K02017,0.325,-4.498,9.1,10.685,8.9357,1.0,ok,12.04,3
K02022,0.258,-4.601,8.0,11.173,9.1255,1.0,ok,7.82,3
K02026,0.199,-4.776,10.5,13.54,9.3913,1.0,ok,9.83,3
K02029,0.451,-4.456,6.6,12.739,8.822000000000001,1.0,ok,16.06,3
K02035,0.402,-4.41,9.2,7.966,8.6464,1.0,ok,7.17,3
K02037,0.672,-4.401,4.0,10.244000000000002,8.5989,0.0,low_snr,0.0,3
K02038,0.23,-4.753,4.0,25.619,9.3562,0.0,low_snr,23.85,3
K02039,0.278,-4.6160000000000005,5.8,17.55,9.1486,1.0,ok,17.36,3
K02040,0.117,-5.38,8.4,49.901,10.2363,1.0,ok,0.0,1
K02043,0.101,-5.832000000000001,7.7,0.0,10.5373,1.0,ok,12.08,2
K02044,0.232,-4.714,3.9,19.87,9.2961,0.0,low_snr,17.55,3
K02046,0.134,-5.194,8.9,45.358,10.0256,1.0,ok,0.0,1
K02047,0.135,-5.1770000000000005,9.7,19.216,10.0026,1.0,ok,10.92,2
K02048,0.418,-4.513999999999999,2.3,16.636,8.9711,0.0,low_snr,0.0,0
K02049,0.122,-5.35,10.1,27.668000000000006,10.2061,1.0,ok,0.0,1
K02051,0.134,-5.2,6.8,36.217,10.0332,1.0,ok,0.0,1
K02053,0.128,-5.247999999999999,11.5,18.285,10.0925,1.0,ok,10.24,2
K02071,0.172,-4.996,7.1,44.737,9.7405,1.0,ok,32.86,2
K02072,0.134,-5.202000000000001,11.1,32.159,10.0355,1.0,ok,0.0,1
K02073,0.254,-4.849,4.2,39.875,9.507,0.0,low_snr,36.02,2
K02076,0.127,-5.276,6.1,34.126999999999995,10.125,1.0,ok,0.0,1
K02079,0.151,-5.0760000000000005,8.2,43.548,9.862,1.0,ok,33.06,2
K02081,0.112,-5.3260000000000005,6.7,69.314,10.1809,1.0,ok,0.0,0
K02082,0.106,-5.706,8.1,0.0,10.4781,0.0,extract,15.37,2
K02086,0.131,-5.229,9.4,33.792,10.0698,1.0,ok,0.0,1
K02087,0.154,-5.021,8.9,21.955,9.7799,0.0,bad_seeing,14.05,3
K02092,0.28,-4.612,5.0,17.354,9.1429,1.0,ok,0.0,1
K02093,0.18,-4.864,5.5,16.980999999999998,9.5305,1.0,ok,0.0,1
K02094,0.277,-4.683,3.3,25.364,9.2499,0.0,bad_seeing,19.47,3
K02098,0.121,-5.353,9.4,12.259,10.2095,1.0,ok,0.0,1
K02105,0.16,-4.99,10.4,23.565,9.7315,1.0,ok,16.53,2
K02109,0.135,-5.178999999999999,9.8,19.484,10.005,1.0,ok,11.26,2
K02110,0.103,-5.879,10.5,0.0,10.5557,0.0,bad_seeing,4.39,3
K02111,0.322,-4.523,6.3,12.845999999999998,8.9898,1.0,ok,10.28,3
K02115,0.4,-4.512,2.4,16.063,8.9672,0.0,low_snr,10.77,3
K02119,0.509,-4.427,6.7,11.352,8.7198,1.0,ok,18.35,3
K02120,0.447,-4.532,7.2,18.545,9.009,1.0,ok,20.17,3
K02135,0.131,-5.21,11.1,17.37,10.046,1.0,ok,10.05,2
K02137,0.184,-4.948,7.5,41.993,9.6662,1.0,ok,23.92,2
K02143,0.166,-5.0,6.7,41.01600000000001,9.7478,0.0,bad_seeing,30.68,2
K02147,0.133,-5.202000000000001,6.7,43.535,10.036,1.0,ok,0.0,1
K02148,0.12,-5.341,7.8,48.608,10.1962,1.0,ok,0.0,1
K02149,0.12,-5.367000000000001,10.0,16.858,10.2232,0.0,bad_seeing,7.49,2
K02153,0.123,-5.32,12.0,22.172,10.174,1.0,ok,0.0,1
K02158,0.155,-5.063,8.2,47.354,9.8434,1.0,ok,0.0,1
K02159,0.196,-4.824,9.1,22.158,9.4669,1.0,ok,19.78,3
K02162,0.158,-5.023,11.0,34.638000000000005,9.7826,1.0,ok,0.0,1
K02167,0.311,-4.518,6.9,11.189,8.9801,1.0,ok,10.66,3
K02168,0.126,-5.285,5.5,29.737,10.1359,1.0,ok,0.0,1
K02169,0.258,-4.706,17.1,25.472,9.2859,1.0,ok,27.22,3
K02173,0.6829999999999999,-4.404,6.1,10.505,8.6159,1.0,ok,15.41,3
K02175,0.154,-5.06,8.7,43.312,9.8392,1.0,ok,20.93,2
K02183,0.139,-5.158,6.8,40.445,9.9778,1.0,ok,0.0,1
K02188,0.216,-4.773,4.2,23.56900000000001,9.3863,0.0,low_snr,0.0,1
K02194,0.146,-5.099,9.5,35.091,9.8955,1.0,ok,0.0,1
K02195,0.117,-5.419,7.2,22.453000000000007,10.2727,1.0,ok,0.0,1
K02201,0.136,-5.158,10.8,17.498,9.9775,1.0,ok,0.0,0
K02202,0.33,-4.591,4.6,20.166,9.1104,0.0,low_snr,26.76,3
K02208,0.135,-5.188,8.2,32.224000000000004,10.018,1.0,ok,22.18,2
K02218,0.217,-4.775,3.7,24.685,9.3901,0.0,low_snr,26.74,2
K02219,0.244,-4.849,6.1,39.43,9.5074,1.0,ok,42.53,3
K02220,0.118,-5.3870000000000005,5.7,45.721,10.2426,1.0,ok,0.0,1
K02228,0.14,-5.13,12.7,2.5660000000000003,9.9388,1.0,ok,0.0,0
K02236,0.1369999999999999,-5.171,6.2,48.29600000000001,9.9956,1.0,ok,0.0,1
K02246,0.155,-5.044,10.5,34.623000000000005,9.8142,1.0,ok,0.0,1
K02250,0.226,-4.902,2.8,43.183,9.5914,0.0,low_snr,24.02,3
K02252,0.13,-5.225,11.8,15.902,10.064,1.0,ok,0.0,1
K02260,0.098,-6.27,10.0,0.0,10.6546,0.0,low_sval,0.0,1
K02261,0.394,-4.541,6.6,18.277,9.025,1.0,ok,0.0,0
K02273,0.139,-5.134,10.6,21.136,9.9455,1.0,ok,12.46,3
K02278,0.129,-5.251,10.1,33.879,10.0965,1.0,ok,0.0,1
K02279,0.141,-5.132000000000001,9.3,26.011,9.9415,1.0,ok,0.0,1
K02281,0.27,-4.77,7.3,33.594,9.382,1.0,ok,0.0,0
K02289,0.127,-5.272,10.9,22.722,10.1204,1.0,ok,0.0,1
K02290,0.243,-4.861000000000001,3.8,40.44300000000001,9.5262,0.0,low_snr,0.0,1
K02295,0.163,-5.017,4.6,41.883,9.7732,0.0,low_snr,0.0,1
K02300,0.284,-4.727,6.9,30.285,9.315,1.0,ok,29.23,3
K02312,0.106,-5.733,7.2,0.0,10.4917,1.0,ok,0.0,0
K02319,0.12,-5.372999999999999,10.5,22.893,10.2295,1.0,ok,0.0,1
K02331,0.13,-5.242999999999999,10.5,33.309,10.0861,1.0,ok,0.0,1
K02332,0.129,-5.215,8.3,59.945,10.0514,1.0,ok,0.0,1
K02333,0.13,-5.2410000000000005,12.0,23.512,10.0834,1.0,ok,0.0,1
K02339,0.295,-4.838,2.3,40.094,9.4886,0.0,low_snr,0.0,0
K02342,0.136,-5.18,10.8,31.634,10.0074,1.0,ok,0.0,1
K02352,0.102,-5.968999999999999,11.0,0.0,10.5862,0.0,bad_seeing,10.24,2
K02357,0.157,-5.031000000000001,6.1,35.164,9.795,1.0,ok,0.0,1
K02358,0.121,-5.356,11.2,13.579,10.2117,1.0,ok,5.88,2
K02365,0.122,-5.341,9.1,31.438,10.1961,1.0,ok,0.0,1
K02366,0.134,-5.1770000000000005,11.4,16.552,10.0029,1.0,ok,9.39,2
K02367,0.116,-5.449,11.0,26.338,10.2995,1.0,ok,0.0,1
K02369,0.145,-5.104,5.2,31.716,9.9031,1.0,ok,0.0,1
K02370,0.142,-5.092,12.6,5.9060000000000015,9.8858,1.0,ok,0.0,1
K02372,0.1369999999999999,-5.167999999999999,11.1,26.213,9.9905,1.0,ok,0.0,1
K02374,0.132,-5.218999999999999,5.9,39.519,10.0569,1.0,ok,0.0,1
K02389,0.1369999999999999,-5.166,11.4,31.696,9.9878,1.0,ok,0.0,1
K02390,0.089,,8.1,0.0,10.8204,0.0,low_sval,0.0,1
K02393,0.333,-4.75,4.1,33.843,9.3514,0.0,low_snr,0.0,1
K02396,0.217,-4.851,5.8,36.81,9.5104,1.0,ok,0.0,0
K02398,0.122,-5.343,12.7,18.71,10.1989,1.0,ok,1.54,2
K02399,0.298,-4.722,6.5,30.606,9.3086,1.0,ok,27.91,2
K02403,0.155,-4.994,10.9,14.171,9.7381,1.0,ok,10.54,2
K02407,0.126,-5.292000000000001,10.7,26.436,10.1437,1.0,ok,14.73,2
K02408,0.172,-4.968,9.4,37.608,9.6975,1.0,ok,0.0,1
K02409,0.208,-5.008,4.7,51.657,9.7599,0.0,low_snr,0.0,1
K02410,0.152,-5.061,3.6,36.156,9.8394,0.0,bad_seeing,0.0,0
K02414,0.132,-5.215,10.8,48.089,10.052,1.0,ok,0.0,1
K02422,0.17,-5.011,4.3,46.851000000000006,9.7637,0.0,low_snr,0.0,1
K02426,0.148,-5.103,9.0,49.768,9.9019,1.0,ok,0.0,1
K02433,0.153,-5.043,5.2,27.234,9.8127,1.0,ok,0.0,1
K02440,0.131,-5.229,9.5,42.518,10.069,1.0,ok,0.0,1
K02442,0.276,-4.765,3.6,33.452,9.3748,0.0,low_snr,0.0,1
K02443,0.151,-5.058,11.0,29.912,9.8355,1.0,ok,0.0,1
K02462,0.12,-5.37,9.3,29.909,10.2263,0.0,bad_seeing,0.0,1
K02469,0.27,-4.851,2.4,40.631,9.5107,0.0,low_snr,37.31,2
K02470,0.124,-5.315,9.8,36.037,10.1694,1.0,ok,0.0,0
K02473,0.253,-4.807,5.0,35.991,9.4396,1.0,ok,27.56,3
K02479,0.154,-5.069,8.1,46.51300000000001,9.8519,1.0,ok,0.0,1
K02481,0.162,-5.124,6.6,59.22,9.9308,0.0,extract,0.0,0
K02484,0.126,-5.278,10.2,42.42,10.1277,1.0,ok,0.0,1
K02488,0.132,-5.211,10.9,24.691,10.0469,1.0,ok,0.0,1
K02492,0.159,-5.02,11.0,35.169000000000004,9.7779,1.0,ok,0.0,1
K02498,0.147,-5.121,7.0,55.324,9.9269,1.0,ok,0.0,1
K02503,0.213,-4.957,6.1,47.432,9.6801,1.0,ok,0.0,1
K02516,0.101,-5.537999999999999,6.2,0.0,10.3718,1.0,ok,0.0,1
K02517,0.225,-4.751,6.5,23.45,9.3524,1.0,ok,20.24,3
K02521,0.276,-4.792,3.6,35.844,9.4169,0.0,low_snr,0.0,1
K02522,0.284,-4.775,6.4,34.673,9.3902,1.0,ok,38.53,3
K02529,0.345,-4.775,2.0,35.977,9.39,0.0,low_snr,16.0,3
K02530,0.134,-5.192,10.9,27.119,10.0227,1.0,ok,0.0,1
K02533,0.147,-5.138999999999999,15.6,58.312,9.9518,1.0,ok,0.0,0
K02534,0.146,-5.072,10.1,16.68,9.8559,1.0,ok,0.0,1
K02538,0.238,-4.871,7.2,41.041,9.5419,1.0,ok,0.0,1
K02541,0.138,-5.169,7.5,59.018,9.9922,1.0,ok,0.0,1
K02545,0.109,-5.636,9.6,0.0,10.4381,0.0,bad_seeing,17.02,3
K02547,0.123,-5.336,7.9,31.98,10.1919,1.0,ok,0.0,1
K02555,0.153,-5.008,10.3,13.714,9.7592,1.0,ok,9.0,3
K02556,0.153,-5.064,6.2,42.854,9.8445,1.0,ok,0.0,1
K02559,0.143,-5.111000000000001,9.4,28.478,9.9131,1.0,ok,0.0,1
K02561,0.132,-5.207000000000001,11.3,23.777,10.042,1.0,ok,0.0,1
K02563,0.119,-5.394,11.6,19.162,10.2495,1.0,ok,12.39,2
K02564,0.107,-5.687,9.5,0.0,10.4673,1.0,ok,0.0,1
K02571,0.218,-4.841,5.4,35.569,9.494,1.0,ok,30.99,2
K02581,0.188,-4.901,8.6,34.138000000000005,9.5899,1.0,ok,28.86,3
K02582,0.127,-5.272,9.0,33.949,10.1208,1.0,ok,0.0,1
K02583,0.168,-4.971,9.8,33.719,9.7025,1.0,ok,0.0,1
K02585,0.13,-5.242000000000001,12.0,27.781,10.0848,1.0,ok,0.0,1
K02590,0.112,-5.544,10.2,0.0,10.3757,0.0,bad_seeing,10.87,3
K02593,0.112,-5.527,9.3,0.0,10.3634,0.0,bad_seeing,8.76,3
K02595,0.134,-5.171,12.0,9.719,9.9948,1.0,ok,0.0,1
K02597,0.122,-5.348,6.0,35.596,10.2217,1.0,ok,0.0,1
K02603,0.109,-5.624,11.5,0.0,10.4301,1.0,ok,0.0,1
K02607,0.18,-4.891,5.6,24.213,9.5745,0.0,bad_seeing,16.02,3
K02608,0.136,-5.148,11.4,6.678,9.9636,1.0,ok,0.0,1
K02612,0.129,-5.239,5.0,49.118,10.081,0.0,bad_seeing,0.0,1
K02623,0.13,-5.22,11.4,14.362,10.0584,1.0,ok,12.47,3
K02631,0.13,-5.2410000000000005,11.9,38.59,10.0842,1.0,ok,0.0,0
K02632,0.126,-5.273,10.0,14.334,10.1217,0.0,bad_seeing,11.13,3
K02635,0.123,-5.334,9.2,26.288,10.1892,0.0,bad_seeing,12.71,2
K02636,0.179,-4.883,9.9,21.034,9.5623,1.0,ok,16.55,3
K02639,0.133,-5.204,6.0,45.617,10.0374,1.0,ok,0.0,1
K02640,0.142,-5.176,7.4,61.978,10.0021,1.0,ok,0.0,0
K02641,0.12,-5.3660000000000005,8.9,40.772,10.2218,1.0,ok,0.0,1
K02659,0.122,-5.257000000000001,7.4,64.916,10.1035,1.0,ok,0.0,0
K02668,0.208,-4.831,8.8,31.014,9.479,1.0,ok,22.55,3
K02672,0.329,-4.498,27.6,11.027,8.9465,1.0,ok,13.31,3
K02674,0.132,-5.224,20.4,37.915,10.0629,1.0,ok,0.0,1
K02675,0.34,-4.454,9.4,7.996,8.8161,1.0,ok,6.13,3
K02676,0.109,-5.627000000000001,8.6,0.0,10.4323,1.0,ok,0.0,0
K02677,0.126,-5.285,10.6,19.453,10.136,1.0,ok,0.0,1
K02678,0.48,-4.359,5.5,6.15,8.3394,0.0,bad_seeing,6.21,3
K02686,0.5670000000000001,-4.556,5.9,21.055,9.0512,1.0,ok,22.46,3
K02687,0.248,-4.647,51.8,14.755,9.1953,1.0,ok,14.44,3
K02690,0.404,-4.42,7.7,8.744,8.6875,1.0,ok,12.57,3
K02694,0.351,-4.748,3.1,33.946,9.3482,0.0,low_snr,38.16,3
K02698,0.13,-5.236000000000001,8.4,28.427,10.0776,1.0,ok,0.0,1
K02706,0.174,-4.8580000000000005,26.5,6.277,9.5209,1.0,ok,6.74,3
K02712,0.155,-4.979,11.8,7.109,9.7141,1.0,ok,0.0,1
K02714,0.123,-5.335,10.8,24.959,10.1904,1.0,ok,0.0,1
K02717,0.134,-5.191,32.8,20.794,10.0598,1.0,ok,0.0,1
K02720,0.136,-5.178999999999999,67.6,27.301,10.0055,1.0,ok,0.0,1
K02722,0.153,-5.013999999999999,11.4,14.761,9.7684,1.0,ok,9.13,2
K02729,0.116,-5.391,7.1,50.98,10.2471,1.0,ok,0.0,1
K02730,0.138,-5.167000000000001,8.9,43.227,9.9893,1.0,ok,0.0,1
K02732,0.125,-5.297000000000001,19.7,21.504,10.1531,1.0,ok,20.8,2
K02737,0.156,-5.038,8.8,35.42,9.8051,1.0,ok,0.0,0
K02740,0.117,-5.424,11.3,30.525,10.2777,1.0,ok,0.0,0
K02741,0.161,-4.987,10.3,24.708,9.7271,1.0,ok,0.0,0
K02743,0.192,-4.868,8.6,29.646,9.5369,1.0,ok,25.33,3
K02748,0.117,-5.355,5.0,57.104,10.2106,1.0,ok,0.0,1
K02749,0.128,-5.247999999999999,11.1,13.105,10.0921,1.0,ok,0.0,0
K02753,0.147,-5.086,9.8,28.846,9.8764,1.0,ok,0.0,1
K02754,0.147,-5.084,10.6,26.937,9.8744,1.0,ok,23.9,3
K02755,0.141,-5.1370000000000005,10.4,35.165,9.9488,1.0,ok,0.0,1
K02756,0.139,-5.151,6.6,27.316,9.9676,1.0,ok,0.0,1
K02758,0.312,-4.649,5.8,24.604,9.1989,1.0,ok,0.0,1
K02762,0.313,-4.843,2.9,40.898,9.4982,0.0,low_snr,45.65,2
K02763,0.345,-4.78,3.8,36.337,9.3973,0.0,low_snr,0.0,0
K02765,0.117,-5.431,10.8,16.932000000000002,10.2839,1.0,ok,0.0,0
K02768,0.253,-4.738,5.6,28.529,9.3325,1.0,ok,0.0,0
K02769,0.124,-5.31,10.1,39.341,10.1638,1.0,ok,0.0,0
K02771,0.221,-4.67,11.2,7.235,9.2302,0.0,bad_seeing,0.0,0
K02781,0.123,-5.319,10.9,44.654,10.1728,1.0,ok,0.0,0
K02785,0.12,-5.374,8.5,39.972,10.2307,1.0,ok,23.51,2
K02786,0.1,-6.122000000000001,11.2,0.0,10.6265,1.0,ok,21.19,2
K02792,0.127,-5.269,9.9,27.487,10.117,1.0,ok,17.4,3
K02796,0.139,-5.155,5.9,38.509,9.9736,1.0,ok,0.0,1
K02801,0.125,-5.3020000000000005,11.4,23.552,10.1546,1.0,ok,0.0,1
K02803,0.142,-5.134,8.5,42.642,9.945,1.0,ok,8.98,2
K02805,0.121,-5.36,10.8,36.069,10.2166,1.0,ok,0.0,1
K02807,0.118,-5.394,7.1,9.515,10.25,1.0,ok,0.0,1
K02815,0.122,-5.337999999999999,8.7,34.979,10.1935,1.0,ok,0.0,0
K02828,0.4320000000000001,-4.687,1.8,30.094,9.2554,0.0,low_snr,25.03,3
K02829,0.1369999999999999,-5.164,11.1,29.449,9.9857,1.0,ok,23.32,2
K02831,0.129,-5.252999999999999,9.4,39.136,10.0977,1.0,ok,0.0,0
K02832,0.232,-4.865,7.3,40.086,9.5324,1.0,ok,39.29,3
K02833,0.101,-5.962000000000001,8.6,0.0,10.5843,1.0,ok,12.35,2
K02838,0.156,-5.031000000000001,9.9,32.696,9.7945,1.0,ok,0.0,1
K02840,0.143,-5.122000000000001,8.3,40.103,9.9287,1.0,ok,0.0,1
K02841,0.254,-4.78,2.8,33.337,9.3972,0.0,low_snr,0.0,1
K02848,0.142,-5.13,9.5,36.666,9.9397,1.0,ok,22.67,2
K02857,0.12,-5.372999999999999,10.5,18.018,10.2293,1.0,ok,8.2,3
K02859,0.168,-5.013999999999999,7.3,46.13,9.7692,1.0,ok,25.78,2
K02863,0.136,-5.184,9.3,41.062,10.0121,1.0,ok,0.0,0
K02864,0.16,-4.999,11.4,28.146,9.7456,1.0,ok,0.0,0
K02866,0.109,-5.626,11.6,0.0,10.4313,1.0,ok,0.0,1
K02874,0.161,-5.047,5.7,48.683,9.8194,1.0,ok,0.0,1
K02875,0.324,-4.715,5.2,30.791,9.297,1.0,ok,0.0,0
K02884,0.124,-5.305,8.5,42.495,10.1578,1.0,ok,0.0,0
K02885,0.124,-5.279,8.8,53.505,10.1284,1.0,ok,0.0,0
K02904,0.111,-5.57,10.8,0.0,10.3947,1.0,ok,28.35,3
K02906,0.101,-5.994,9.1,0.0,10.5938,1.0,ok,0.0,1
K02913,0.125,-5.297999999999999,9.5,42.31800000000001,10.1498,1.0,ok,0.0,1
K02915,0.171,-4.959,9.9,32.71,9.6827,1.0,ok,34.78,2
K02916,0.194,-4.98,5.5,48.245,9.7166,1.0,ok,0.0,0
K02925,0.219,-4.799,7.5,29.744,9.4282,1.0,ok,30.45,2
K02926,0.181,-5.0,2.9,48.714,9.748,0.0,no_logg,23.84,3
K02931,0.306,-4.744,3.2,32.77,9.3422,0.0,low_snr,31.15,2
K02943,0.128,-5.2620000000000005,8.2,37.902,10.1093,1.0,ok,26.33,2
K02949,0.132,-5.214,9.9,29.007,10.05,1.0,ok,0.0,1
K02956,0.126,-5.27,11.4,7.838999999999999,10.1184,0.0,bad_seeing,0.0,1
K02960,0.145,-5.092,10.7,25.372,9.8861,1.0,ok,0.0,0
K02961,0.148,-5.053,9.1,17.492,9.8275,0.0,bad_seeing,11.99,3
K02964,0.104,-5.792000000000001,8.7,0.0,10.52,1.0,ok,0.0,1
K02968,0.115,-5.475,10.3,18.484,10.3219,1.0,ok,0.0,1
K02970,0.13,-5.23,11.5,18.415,10.0704,1.0,ok,9.45,3
K02971,0.138,-5.132000000000001,8.3,11.107,9.942,0.0,bad_seeing,5.78,3
K02974,0.159,-4.961,9.9,3.359,9.6858,1.0,ok,0.0,0
K02977,0.131,-5.221,10.9,26.264,9.9913,1.0,ok,20.0,2
K02979,0.132,-5.218,10.1,26.802,10.0556,1.0,ok,0.0,0
K02984,0.13,-5.226,10.7,18.672,10.0659,1.0,ok,12.85,2
K03008,0.118,-5.409,10.6,28.282,10.2636,0.0,bad_seeing,0.0,1
K03009,0.297,-4.709,2.8,29.337,9.288,0.0,low_snr,13.69,3
K03012,0.147,-5.099,10.1,44.168,9.8962,1.0,ok,0.0,0
K03015,0.132,-5.222,10.2,37.584,10.0609,1.0,ok,0.0,1
K03017,0.159,-5.027,7.9,39.047,9.7885,1.0,ok,0.0,1
K03021,0.197,-4.801,5.4,17.667,9.4309,1.0,ok,0.0,0
K03023,0.112,-5.547000000000001,9.8,0.0,10.3779,0.0,bad_seeing,0.0,0
K03032,0.177,-4.988,3.3,45.709,9.7284,0.0,low_snr,0.0,1
K03039,0.13,-5.242000000000001,9.5,41.885,10.0851,1.0,ok,0.0,1
K03046,0.121,-5.341,8.4,47.28,10.197,1.0,ok,0.0,0
K03052,0.205,-4.857,8.1,34.543,9.5203,1.0,ok,26.9,3
K03057,0.172,-4.971,5.4,38.469,9.7014,1.0,ok,0.0,1
K03060,0.125,-5.292999999999999,10.8,16.737000000000002,10.1447,0.0,bad_seeing,13.17,3
K03065,0.215,-4.761,5.7,20.952,9.3685,1.0,ok,15.54,3
K03075,0.17,-4.997,9.7,43.739,9.743,1.0,ok,0.0,1
K03083,0.155,-5.029,22.7,27.126,9.7926,1.0,ok,21.47,3
K03086,0.206,-4.884,2.9,38.907,9.5639,0.0,low_snr,0.0,1
K03087,0.326,-4.593999999999999,7.9,20.242,9.1154,1.0,ok,0.0,0
K03093,0.227,-4.692,10.0,14.173,9.2625,1.0,ok,22.28,2
K03096,0.149,-5.087,8.7,44.112,9.8786,1.0,ok,0.0,1
K03097,0.139,-5.147,10.7,23.915,9.9627,1.0,ok,16.16,2
K03100,0.15,-5.053999999999999,10.5,22.349,9.829,1.0,ok,0.0,0
K03109,0.135,-5.1610000000000005,9.5,11.086,9.981,1.0,ok,5.89,3
K03111,0.134,-5.193,10.6,28.19400000000001,10.0243,1.0,ok,17.39,2
K03114,0.102,-5.952000000000001,8.5,0.0,10.581,1.0,ok,12.08,3
K03117,0.216,-4.7860000000000005,7.5,26.212,9.4072,1.0,ok,23.72,3
K03122,0.122,-5.34,10.0,14.697,10.1953,1.0,ok,11.61,3
K03125,0.126,-5.277,19.6,14.555,10.1261,1.0,ok,6.49,3
K03128,0.107,-5.676,10.8,0.0,10.4612,1.0,ok,0.0,1
K03130,0.274,-4.834,7.9,39.305,9.4829,1.0,ok,28.08,3
K03132,0.105,-5.767,7.9,0.0,10.5087,1.0,ok,0.0,0
K03146,0.129,-5.246,9.3,44.077,10.0895,1.0,ok,0.0,1
K03165,0.151,-5.016,27.1,9.856,9.7717,1.0,ok,5.5,3
K03167,0.394,-4.412,9.1,7.825,8.6555,1.0,ok,0.0,0
K03168,0.14,-5.145,23.8,32.44,9.9604,1.0,ok,0.0,1
K03180,0.122,-5.346,10.6,20.125,10.2018,1.0,ok,0.0,0
K03184,0.14,-5.138999999999999,9.4,27.078000000000007,9.9524,1.0,ok,19.53,2
K03194,0.128,-5.245,11.1,9.471,10.0887,1.0,ok,10.79,3
K03195,0.107,-5.672000000000001,10.2,0.0,10.4588,1.0,ok,0.0,0
K03196,0.136,-5.166,20.6,18.145,9.9887,1.0,ok,0.0,1
K03197,0.178,-4.849,10.3,9.701,9.5064,1.0,ok,7.23,3
K03201,0.152,-5.062,9.5,33.991,9.8411,1.0,ok,0.0,0
K03202,0.148,-5.104,6.7,51.507,9.9031,0.0,bad_seeing,0.0,1
K03203,0.138,-5.135,12.6,3.791,9.9457,1.0,ok,0.0,1
K03215,0.218,-4.773,3.1,24.59,9.3869,0.0,bad_seeing,0.0,0
K03218,0.16,-4.977,10.1,19.942,9.7111,1.0,ok,0.0,0
K03220,0.1369999999999999,-5.14,9.5,7.725,9.9533,1.0,ok,5.38,3
K03224,0.287,-4.649,6.8,22.639,9.1994,0.0,bad_seeing,22.7,3
K03225,0.192,-4.898,7.2,35.964,9.5863,0.0,bad_seeing,29.12,3
K03227,0.111,-5.539,9.0,0.0,10.3724,0.0,bad_seeing,0.0,0
K03232,0.252,-4.644,8.3,15.757,9.1918,0.0,bad_seeing,13.53,3
K03233,0.162,-4.992,10.2,29.832,9.7346,1.0,ok,0.0,0
K03234,0.148,-5.031000000000001,10.8,7.875,9.7948,0.0,bad_seeing,4.89,3
K03236,0.126,-5.278,8.8,12.012,10.1272,0.0,bad_seeing,5.31,3
K03237,0.299,-4.507,8.2,8.344,8.9571,0.0,bad_seeing,10.97,3
K03239,0.42,-4.357,8.0,4.748,8.32,0.0,bad_seeing,0.0,0
K03240,0.12,-5.372999999999999,10.1,24.234,10.2295,0.0,bad_seeing,0.0,0
K03244,0.152,-5.122999999999999,7.4,57.675,9.9296,1.0,ok,0.0,0
K03245,0.14,-5.122000000000001,9.2,18.596,9.9275,0.0,bad_seeing,22.33,3
K03246,0.728,-4.38,4.8,8.926,8.4838,0.0,bad_seeing,19.43,3
K03248,0.149,-5.08,10.4,33.465,9.8682,1.0,ok,0.0,1
K03249,0.142,-5.114,9.3,21.375,9.9168,0.0,bad_seeing,0.0,0
K03251,0.146,-5.09,7.7,26.042,9.8825,0.0,bad_seeing,0.0,0
K03254,0.154,-5.057,6.9,38.88,9.8336,0.0,bad_seeing,0.0,0
K03277,0.13,-5.228,10.8,22.499,10.0678,1.0,ok,16.13,2
K03278,0.357,-4.502,4.8,13.441,8.9696,0.0,low_snr,0.0,0
K03283,0.525,-4.535,3.4,19.364,9.0143,0.0,low_snr,0.0,0
K03287,0.127,-5.28,8.5,34.844,10.13,1.0,ok,17.38,2
K03288,0.35,-4.5280000000000005,8.4,15.427,8.9997,1.0,ok,16.37,3
K03301,0.108,-5.5760000000000005,9.0,0.0,10.399,1.0,ok,0.0,1
K03308,0.141,-5.131,9.7,29.875,9.9412,1.0,ok,31.1,2
K03310,0.196,-4.873,8.5,33.428000000000004,9.5463,1.0,ok,28.52,3
K03315,0.145,-5.1160000000000005,9.7,42.712,9.9196,1.0,ok,0.0,1
K03338,0.139,-5.132000000000001,11.0,16.243,9.9419,1.0,ok,0.0,0
K03340,0.129,-5.24,10.9,20.385,10.0832,1.0,ok,12.52,2
K03346,0.138,-5.156000000000001,10.2,27.832,9.9749,1.0,ok,0.0,1
K03358,0.348,-4.561,7.9,18.365,9.0607,1.0,ok,15.74,3
K03363,0.153,-5.053,10.8,33.043,9.8288,1.0,ok,0.0,1
K03371,0.349,-4.525,9.5,15.116,8.9939,1.0,ok,0.0,1
K03378,0.153,-5.061,10.0,39.823,9.8401,1.0,ok,0.0,0
K03382,0.12,-5.292999999999999,4.8,59.205,10.1441,0.0,low_snr,0.0,0
K03384,0.129,-5.244,10.2,26.293000000000006,10.088,1.0,ok,0.0,1
K03403,0.128,-5.269,10.2,37.064,10.1166,1.0,ok,0.0,1
K03419,0.148,-5.048,11.2,14.251,9.8202,1.0,ok,0.0,0
K03421,0.116,-5.4510000000000005,10.8,10.411,10.3013,1.0,ok,0.0,0
K03422,0.298,-4.509,9.8,8.339,8.9608,1.0,ok,0.0,0
K03425,0.119,-5.386,10.8,20.329,10.242,1.0,ok,15.86,2
K03436,0.569,-4.4110000000000005,6.8,10.582,8.6476,1.0,ok,14.68,3
K03438,0.136,-5.165,9.8,22.448,9.9874,1.0,ok,0.0,1
K03451,0.127,-5.27,9.3,25.72,10.1187,1.0,ok,13.01,2
K03456,0.163,-5.007,16.3,38.255,9.7948,1.0,ok,21.59,2
K03465,0.329,-4.597,8.3,20.628,9.119,1.0,ok,11.13,3
K03473,0.474,-4.455,5.7,13.009,8.8187,1.0,ok,7.84,3
K03497,0.894,-4.306,5.5,3.928,7.8038,1.0,ok,9.33,3
K03500,0.105,-5.76,10.9,0.0,10.5055,1.0,ok,0.0,1
K03503,0.128,-5.26,11.2,25.572,10.1068,1.0,ok,0.0,0
K03541,0.111,-5.56,11.4,0.0,10.3875,1.0,ok,0.0,1
K03608,0.149,-5.075,10.5,31.234,9.861,1.0,ok,0.0,0
K03641,0.117,-5.426,10.2,19.173,10.2793,1.0,ok,0.0,0
K03663,0.188,-4.872,8.8,26.841,9.5432,1.0,ok,23.77,2
K03678,0.202,-4.851,17.2,31.885,9.5162,1.0,ok,0.0,1
K03680,0.222,-4.725,3.2,17.502,9.3122,0.0,low_snr,0.0,1
K03681,0.139,-5.12,25.7,13.82,9.9272,1.0,ok,0.0,1
K03683,0.121,-5.345,34.5,11.218,10.2116,1.0,ok,0.0,1
K03689,0.129,-5.245,9.7,25.869,10.0883,1.0,ok,0.0,1
K03780,0.092,,9.9,0.0,10.8063,0.0,low_sval,0.0,0
K03787,0.165,-4.982,8.8,31.691,9.7186,1.0,ok,0.0,0
K03791,0.126,-5.281000000000001,11.6,23.241,10.131,1.0,ok,18.6,2
K03801,0.228,-4.742,1.9,23.159,9.3388,0.0,low_snr,0.0,1
K03811,0.123,-5.323,9.3,44.027,10.1774,1.0,ok,0.0,1
K03823,0.266,-4.627,8.9,16.695,9.1656,1.0,ok,14.52,3
K03835,0.731,-4.306,7.1,3.788,7.8023,1.0,ok,7.88,3
K03853,0.147,-5.15,5.6,59.875,9.9668,0.0,bad_seeing,0.0,0
K03864,0.682,-4.323,7.4,4.855,8.003,1.0,ok,9.67,3
K03867,0.163,-5.006,5.1,36.746,9.757,1.0,ok,0.0,1
K03871,0.464,-4.452,7.1,12.661,8.8097,1.0,ok,0.0,0
K03876,0.412,-4.354,9.0,4.317,8.2948,0.0,bad_seeing,4.73,3
K03880,0.232,-4.624,10.1,4.688,9.1615,0.0,bad_seeing,0.0,0
K03889,0.15,-5.065,10.2,31.833,9.8459,1.0,ok,0.0,0
K03890,0.116,-5.317,6.7,72.616,10.1717,1.0,ok,0.0,1
K03891,0.136,-5.178999999999999,6.8,59.804,10.0051,1.0,ok,0.0,1
K03892,0.162,-5.004,8.2,35.28,9.7535,0.0,bad_seeing,23.37,2
K03907,0.16,-4.95,11.2,3.364,9.6688,0.0,bad_seeing,2.17,3
K03908,0.146,-5.098,8.6,34.534,9.8936,0.0,bad_seeing,0.0,1
K03913,0.161,-4.974,6.2,20.019,9.7064,1.0,ok,25.36,2
K03925,0.37,-4.51,7.1,14.843,8.9622,1.0,ok,17.0,3
K03928,0.128,-5.247999999999999,11.5,16.276,10.0921,1.0,ok,20.81,3
K03936,0.809,-4.23,7.4,5.043,6.3726,1.0,ok,7.23,3
K03943,0.128,-5.246,10.7,16.643,10.0896,0.0,bad_seeing,0.0,1
K03946,0.13,-5.211,11.9,10.477,10.0469,1.0,ok,10.06,2
K03980,0.131,-5.231,6.2,37.669,10.0722,1.0,ok,0.0,1
K03991,0.379,-4.43,9.4,8.51,8.7314,1.0,ok,5.27,3
K04002,0.371,-4.56,4.4,19.22,9.0592,0.0,low_snr,18.74,3
K04004,0.32,-4.494,8.9,9.761,8.9261,0.0,bad_seeing,6.21,3
K04005,0.157,-5.044,5.3,41.112,9.8144,1.0,ok,0.0,1
K04011,0.136,-5.172000000000001,6.8,28.027,9.9969,0.0,bad_seeing,25.08,2
K04014,0.15,-5.051,9.3,22.84,9.8248,1.0,ok,16.79,2
K04018,0.211,-4.819,5.6,29.86,9.4588,1.0,ok,0.0,0
K04022,0.125,-5.297000000000001,11.7,26.66,10.1487,1.0,ok,13.88,2
K04024,0.399,-4.523,7.7,16.93,8.9901,1.0,ok,11.26,3
K04032,0.1639999999999999,-4.999,27.2,37.186,9.7451,1.0,ok,0.0,1
K04036,0.382,-4.677,4.9,28.875,9.2412,0.0,low_snr,26.39,3
K04037,0.132,-5.195,11.0,15.121,10.026,1.0,ok,7.93,3
K04053,0.214,-4.72,10.2,12.827,9.3057,0.0,bad_seeing,9.27,3
K04054,0.247,-4.77,5.5,31.552,9.3823,1.0,ok,23.78,3
K04060,0.143,-5.12,7.6,32.044000000000004,9.9248,1.0,ok,32.51,3
K04062,0.092,,8.8,0.0,10.7797,0.0,low_sval,0.0,0
K04066,0.131,-5.209,12.0,10.525,10.0447,1.0,ok,5.3,2
K04067,0.144,-5.099,10.5,22.918000000000006,9.8957,1.0,ok,0.0,1
K04070,0.263,-4.833,4.4,38.905,9.4821,0.0,low_snr,0.0,0
K04072,0.133,-5.206,10.1,32.653,10.04,1.0,ok,0.0,1
K04103,0.337,-4.592,3.2,20.601,9.1113,0.0,low_snr,16.94,3
K04109,0.209,-4.936,3.6,45.234,9.6471,0.0,low_snr,0.0,1
K04121,0.259,-4.779,2.9,33.754,9.3966,0.0,bad_seeing,0.0,1
K04123,0.108,-5.667000000000001,9.7,0.0,10.4563,1.0,ok,0.0,1
K04129,0.277,-4.756,6.9,32.65,9.3597,1.0,ok,33.63,3
K04136,0.13,-5.236000000000001,10.1,40.456,10.0773,1.0,ok,0.0,1
K04144,0.128,-5.255,7.3,25.496,10.1008,1.0,ok,0.0,1
K04146,0.635,-4.339,6.6,5.865,8.1698,1.0,ok,12.16,3
K04156,0.127,-5.271,8.5,36.74,10.119,1.0,ok,0.0,1
K04157,0.146,-5.06,10.6,11.095999999999998,9.8386,0.0,bad_seeing,6.02,2
K04159,0.188,-4.945,4.4,42.642,9.6608,0.0,low_snr,31.92,2
K04160,0.297,-4.534,9.6,10.921,9.0121,1.0,ok,10.43,3
K04188,0.24,-4.637,6.7,10.473,9.1803,1.0,ok,10.46,3
K04198,0.113,-5.504,11.5,0.0,10.3453,0.0,bad_seeing,0.0,0
K04199,0.183,-4.9830000000000005,4.6,46.835,9.7204,0.0,low_snr,35.1,2
K04204,0.12,-5.372999999999999,9.1,37.856,10.2292,1.0,ok,0.0,1
K04212,0.122,-5.345,9.3,18.342,10.2006,1.0,ok,9.2,2
K04215,0.139,-5.157,9.2,51.651,10.0478,1.0,ok,0.0,1
K04222,0.232,-4.723,6.7,21.384,9.3097,1.0,ok,15.89,3
K04226,0.091,,5.9,0.0,10.7284,0.0,low_sval,14.6,2
K04230,0.12,-5.371,11.6,39.587,10.2269,1.0,ok,0.0,1
K04235,0.143,-5.079,11.7,9.636,9.8666,1.0,ok,5.4,3
K04245,0.115,-5.479,9.4,27.757,10.3253,1.0,ok,0.0,1
K04246,0.357,-4.434,9.3,7.546,8.7453,1.0,ok,7.28,3
K04251,0.297,-4.593999999999999,9.3,17.624000000000006,9.1143,1.0,ok,17.98,3
K04257,0.144,-5.119,7.3,45.824,9.9242,1.0,ok,0.0,1
K04269,0.113,-5.313,7.3,70.251,10.1669,1.0,ok,0.0,1
K04276,0.115,-5.454,9.7,13.982,10.3044,0.0,bad_seeing,16.34,3
K04288,0.136,-5.172000000000001,10.5,26.793000000000006,9.9963,1.0,ok,0.0,1
K04292,0.145,-5.115,9.1,45.809,9.9189,1.0,ok,0.0,1
K04296,0.149,-5.086,6.8,40.583,9.8772,1.0,ok,24.79,2
K04298,0.117,-5.43,11.5,19.825,10.2833,1.0,ok,35.55,2
K04301,0.077,,6.4,0.0,11.1534,0.0,low_sval,0.0,1
K04302,0.126,-5.284,11.6,22.307,10.1341,1.0,ok,0.0,1
K04304,0.207,-4.78,2.7,20.096,9.3978,0.0,low_snr,0.0,1
K04312,0.133,-5.209,10.2,42.217,10.0445,1.0,ok,0.0,1
K04318,0.134,-5.174,10.8,6.005,9.9987,0.0,bad_seeing,2.34,2
K04323,0.097,-6.394,7.5,0.0,10.6718,0.0,low_sval,0.0,1
K04329,0.138,-5.129,10.1,13.425999999999998,9.938,0.0,bad_seeing,7.49,3
K04335,0.156,-5.029,11.1,32.334,9.7919,1.0,ok,32.26,2
K04356,0.245,-4.93,2.2,46.383,9.6364,0.0,low_snr,12.18,3
K04366,0.202,-4.888,3.4,38.336,9.5695,0.0,low_snr,38.99,2
K04367,0.109,-5.622000000000001,10.2,0.0,10.4289,1.0,ok,9.65,2
K04368,0.114,-5.494,10.9,33.332,10.3372,1.0,ok,0.0,1
K04374,0.158,-5.048,7.8,45.298,9.82,1.0,ok,0.0,1
K04382,0.127,-5.259,11.6,15.54,10.1058,1.0,ok,0.0,0
K04383,0.239,-4.677,8.3,16.467,9.2406,1.0,ok,14.21,3
K04385,0.276,-4.755,3.0,32.478,9.3581,0.0,low_snr,0.0,1
K04399,0.249,-4.687,8.2,21.116,9.2561,0.0,bad_seeing,17.73,3
K04400,0.142,-5.131,9.9,34.416,9.9412,1.0,ok,21.99,3
K04407,0.136,-5.151,10.6,7.471,9.9685,0.0,bad_seeing,19.41,3
K04409,0.171,-4.924,7.5,21.038,9.6281,0.0,bad_seeing,23.92,2
K04411,0.1369999999999999,-5.154,11.8,20.847,9.972,1.0,ok,11.85,3
K04421,0.13,-5.237,9.4,25.203000000000007,10.0793,1.0,ok,0.0,1
K04423,0.12,-5.367999999999999,11.9,14.685,10.2247,1.0,ok,0.0,0
K04426,0.11,-5.587000000000001,11.5,0.0,10.4065,1.0,ok,0.0,0
K04430,0.393,-4.567,4.8,20.401,9.0716,0.0,low_snr,0.0,0
K04431,0.116,-5.443,11.8,14.97,10.2948,1.0,ok,9.9,2
K04435,0.121,-5.35,11.0,14.701,10.2058,1.0,ok,10.37,2
K04441,0.26,-4.855,4.6,40.592,9.5162,0.0,low_snr,0.0,2
K04443,0.111,-5.562,11.2,0.0,10.3886,1.0,ok,7.43,2
K04446,0.142,-5.15,7.7,57.828,9.9662,0.0,bad_seeing,0.0,1
K04452,0.132,-5.216,15.5,37.93,10.0532,1.0,ok,0.0,1
K04457,0.121,-5.352,10.9,25.002,10.2077,1.0,ok,13.01,2
K04469,0.186,-5.022,4.2,51.539,9.7804,0.0,low_snr,0.0,0
K04473,0.105,-5.737,8.8,0.0,10.494000000000002,1.0,ok,16.37,3
K04480,0.247,-4.678999999999999,9.1,19.509,9.244,1.0,ok,20.31,2
K04482,0.13,-5.225,10.6,13.553,10.0649,0.0,bad_seeing,6.7,2
K04505,0.124,-5.311,10.0,22.683000000000003,10.1647,1.0,ok,10.01,2
K04546,0.108,-5.613,8.0,0.0,10.4232,1.0,ok,0.0,1
K04556,0.134,-5.193,8.8,51.215,10.0238,0.0,bad_seeing,0.0,0
K04557,0.127,-5.278,10.1,31.16,10.1272,1.0,ok,0.0,1
K04561,0.134,-5.19,11.6,22.019,10.0199,1.0,ok,0.0,1
K04567,0.131,-5.202000000000001,10.4,8.823,10.0357,1.0,ok,5.79,2
K04575,0.115,-5.473,11.6,15.063,10.3203,1.0,ok,12.01,2
K04580,0.125,-5.308,10.2,33.089,10.1618,1.0,ok,0.0,1
K04581,0.143,-5.117,10.4,29.182,9.9205,1.0,ok,0.0,1
K04582,0.15,-5.074,9.4,37.196,9.8585,0.0,bad_seeing,14.44,2
K04585,0.122,-5.335,11.5,19.213,10.1902,1.0,ok,9.69,2
K04588,0.125,-5.296,10.3,16.144000000000002,10.1477,0.0,bad_seeing,13.67,3
K04601,0.125,-5.291,9.6,15.447,10.1421,1.0,ok,8.82,2
K04603,0.1369999999999999,-5.1370000000000005,9.1,12.183,9.949,1.0,ok,0.0,1
K04605,0.12,-5.372999999999999,10.1,22.942,10.2292,1.0,ok,0.0,1
K04613,0.198,-4.869,8.0,33.524,9.5393,1.0,ok,26.47,3
K04614,0.122,-5.349,9.9,23.828000000000007,10.2052,1.0,ok,0.0,1
K04617,0.133,-5.21,9.5,29.443,10.046,1.0,ok,0.0,1
K04633,0.139,-5.14,7.3,23.347,9.9532,1.0,ok,14.86,2
K04637,0.121,-5.343999999999999,11.6,13.358,10.2001,0.0,bad_seeing,20.51,3
K04640,0.114,-5.5,11.4,0.0,10.3424,1.0,ok,11.42,2
K04647,0.172,-5.009,5.9,47.637,9.7618,1.0,ok,43.64,2
K04651,0.178,-4.9110000000000005,5.1,27.151,9.6059,0.0,bad_seeing,16.76,3
K04653,0.121,-5.351,11.4,20.271,10.2072,1.0,ok,8.43,2
K04657,0.158,-5.053,8.5,47.077,9.8283,1.0,ok,17.05,2
K04659,0.158,-5.03,8.0,36.662,9.7927,1.0,ok,24.22,2
K04663,0.132,-5.216,8.2,47.927,10.0525,0.0,bad_seeing,0.0,1
K04665,0.13,-5.234,8.8,45.159,10.0751,1.0,ok,0.0,0
K04674,0.15,-5.07,9.0,34.327,9.853,1.0,ok,0.0,1
K04686,0.11,-5.507000000000001,7.6,0.0,10.348,0.0,bad_seeing,34.38,2
K04693,0.136,-5.1770000000000005,10.6,41.245,10.0032,1.0,ok,0.0,1
K04699,0.1369999999999999,-5.154,10.3,17.632,9.9716,0.0,bad_seeing,10.56,2
K04715,0.128,-5.256,10.2,17.957,10.1017,1.0,ok,12.84,2
K04716,0.14,-5.126,10.2,20.937,9.9338,1.0,ok,14.87,2
K04717,0.198,-4.83,4.4,25.317,9.4774,0.0,low_snr,0.0,0
K04725,0.21,-4.9830000000000005,4.4,49.565,9.7204,0.0,bad_seeing,26.86,2
K04744,0.107,-5.579,7.1,0.0,10.4009,1.0,ok,0.0,1
K04745,0.196,-5.033,4.4,53.246,9.7978,0.0,low_snr,0.0,1
K04763,0.116,-5.406000000000001,8.2,48.679,10.2612,1.0,ok,0.0,1
K04765,0.135,-5.166,10.5,14.777,9.9878,1.0,ok,8.75,2
K04771,0.107,-5.706,10.6,0.0,10.4778,1.0,ok,0.0,1
K04773,0.084,,8.5,0.0,10.9954,0.0,low_sval,18.77,2
K04774,0.21,-4.873,7.2,38.292,9.546,1.0,ok,31.32,2
K04775,0.131,-5.204,7.2,58.844,10.0384,1.0,ok,0.0,1
K04792,0.162,-4.975,10.0,22.3,9.709,1.0,ok,16.41,2
K04811,0.145,-5.113,9.0,41.737,9.9151,1.0,ok,17.94,3
K04822,0.133,-5.209,10.4,35.525,10.0437,1.0,ok,0.0,0
K04829,0.125,-5.299,11.5,26.509,10.1519,1.0,ok,0.0,1
K04833,0.149,-5.074,10.5,32.426,9.8598,1.0,ok,0.0,1
K04834,0.143,-5.152,6.3,58.826,9.9694,1.0,ok,0.0,1
K04839,0.106,-5.742000000000001,8.6,0.0,10.4965,1.0,ok,0.0,1
K04841,0.287,-4.836,2.7,39.823,9.487,0.0,low_snr,0.0,0
K04850,0.136,-5.18,7.0,45.04600000000001,10.0074,1.0,ok,17.33,2
K04864,0.133,-5.209,10.5,37.458,10.0448,1.0,ok,0.0,0
K04887,0.133,-5.212000000000001,10.2,31.149,10.0479,1.0,ok,0.0,0
K04892,0.144,-5.122999999999999,10.4,43.055,9.9294,1.0,ok,0.0,1
K04898,0.132,-5.215,4.3,34.592,10.0521,0.0,low_snr,0.0,0
K04907,0.151,-5.044,10.5,23.053,9.8153,1.0,ok,0.0,1
K04961,0.352,-4.727,1.9,32.323,9.3159,0.0,low_snr,0.0,0
K04978,0.214,-4.795,3.2,27.06,9.4205,0.0,low_snr,0.0,0
K05018,0.198,-4.864,3.4,32.265,9.5307,0.0,low_snr,0.0,0
K05021,0.221,-4.748,4.4,21.536,9.3473,0.0,low_snr,0.0,0
K05039,0.318,-4.773,3.0,35.368,9.3865,0.0,low_snr,0.0,0
K05048,0.109,-5.337000000000001,5.4,72.185,10.1929,1.0,ok,0.0,0
K05057,0.13,-5.216,5.4,63.352,10.0529,1.0,ok,0.0,0
K05084,0.152,-5.063,6.0,38.785,9.8487,1.0,ok,0.0,1
K05085,0.279,-4.585,3.4,13.867,9.1011,0.0,low_snr,0.0,0
K05107,0.166,-5.079,4.9,55.143,9.8665,0.0,low_snr,0.0,0
K05119,0.241,-4.86,5.4,40.25,9.525,1.0,ok,0.0,0
K05124,0.251,-4.748,3.3,29.538,9.3487,0.0,low_snr,0.0,0
K05135,0.21,-4.885,3.3,39.855,9.5654,0.0,low_snr,0.0,0
K05155,0.162,-4.993,4.4,30.014,9.7369,0.0,low_snr,0.0,1
K05159,0.186,-4.817,3.3,10.911,9.4554,0.0,bad_seeing,0.0,0
K05198,0.254,-4.729,3.8,27.658,9.3193,0.0,low_snr,0.0,0
K05216,0.246,-4.6930000000000005,4.0,20.952,9.2638,0.0,low_snr,0.0,0
K05236,0.125,-5.292999999999999,9.9,21.47300000000001,10.145,1.0,ok,0.0,0
K05241,0.174,-4.879,3.8,12.379,9.5551,0.0,low_snr,0.0,0
K05247,0.166,-4.94,7.6,18.912,9.6536,1.0,ok,0.0,0
K05269,0.288,-4.657,2.0,23.593000000000004,9.2107,0.0,low_snr,0.0,0
K05278,0.277,-4.774,2.2,34.272,9.3878,0.0,low_snr,0.0,1
K05284,0.141,-5.143,6.3,38.983,9.9571,1.0,ok,0.0,1
K05290,0.162,-5.015,4.0,39.02,9.7707,0.0,low_snr,0.0,0
K05324,0.123,-5.257999999999999,5.0,66.482,10.1043,1.0,ok,0.0,0
K05375,0.142,-5.159,6.0,59.431,9.9783,1.0,ok,0.0,1
K05379,0.143,-5.147,5.8,58.367,9.9633,1.0,ok,0.0,0
K05380,0.155,-5.05,5.3,38.508,9.8232,1.0,ok,0.0,0
K05393,0.158,-5.135,4.1,59.923,9.9466,0.0,low_snr,0.0,0
K05423,0.141,-5.135,3.9,36.016,9.9467,0.0,low_snr,0.0,0
K05546,0.231,-4.629,4.8,5.303,9.1689,0.0,low_snr,0.0,0
K05567,0.214,-4.79,3.9,25.954,9.4131,0.0,low_snr,0.0,0
K05592,0.126,-5.278,6.7,19.308,10.1271,1.0,ok,0.0,0
K05612,0.261,-4.754,3.1,31.341,9.3578,0.0,low_snr,0.0,0
K05613,0.239,-4.728,1.9,24.526,9.3172,0.0,low_snr,0.0,0
K05622,0.215,-4.856,4.1,36.949,9.5183,0.0,low_snr,0.0,1
K05626,0.255,-4.598,3.0,9.839,9.1216,0.0,low_snr,0.0,0
K05645,0.231,-4.761,3.2,27.351,9.3685,0.0,low_snr,0.0,0
K05689,0.248,-4.958,1.6,48.842,9.6815,0.0,low_snr,0.0,0
K05702,0.239,-4.666,5.3,14.758,9.2244,1.0,ok,0.0,0
K05706,0.147,-5.089,4.2,33.953,9.881,0.0,low_snr,0.0,1
K05782,0.124,-5.249,5.7,64.883,10.0934,1.0,ok,0.0,0
K05790,0.349,-4.712,2.8,31.075,9.2929,0.0,low_snr,0.0,1
K05798,0.303,-4.748,2.3,33.022,9.3486,0.0,low_snr,0.0,0
K05837,0.275,-4.588,1.6,13.583,9.1058,0.0,low_snr,0.0,0
K05850,0.257,-4.659,3.1,18.988,9.2138,0.0,low_snr,0.0,0
K05852,0.2,-4.8260000000000005,4.3,25.556,9.4707,0.0,low_snr,0.0,0
K05855,0.176,-4.922,3.7,28.075,9.6237,0.0,low_snr,0.0,1
K05877,0.283,-4.626,4.5,19.473,9.1642,0.0,low_snr,0.0,0
K05888,0.186,-4.96,4.0,44.402,9.6841,0.0,low_snr,0.0,0
K05900,0.114,-5.483,11.9,11.336,10.3283,1.0,ok,0.0,0
K05929,0.18,-4.928999999999999,6.6,35.009,9.6355,1.0,ok,37.72,2
K05949,0.149,-5.075,9.4,30.433000000000003,9.86,1.0,ok,0.0,0
K05953,0.174,-5.015,3.0,49.106,9.7705,0.0,low_snr,0.0,0
K06102,0.162,-4.93,11.4,7.348,9.6368,1.0,ok,0.0,0

